Volume and topology of bounded and closed hyperbolic 3-manifolds, II

Let $N$ be a compact, orientable hyperbolic 3-manifold whose boundary is a connected totally geodesic surface of genus $2$. If $N$ has Heegaard genus at least $5$, then its volume is greater than $2V_{\rm oct}$, where $V_{\rm oct}=3.66\ldots$ denotes the volume of a regular ideal hyperbolic octahedron in $\mathbb{H}^3$. This improves the lower bound given in our earlier paper ``Volume and topology of bounded and closed hyperbolic $3$-manifolds.'' One ingredient in the improved bound is that in a crucial case, instead of using a single ``muffin'' in $N$ in the sense of Kojima and Miyamoto, we use two disjoint muffins. By combining the result about manifolds with geodesic boundary with the $\log(2k-1)$ theorem and results due to Agol-Culler-Shalen and Shalen-Wagreich, we show that if $M$ is a closed, orientable hyperbolic $3$-manifold with $\mathop{\rm vol} M\le V_{\rm oct}/2$, then $\dim H_1(M;\mathbb{F}_2)\le4$. We also provide new lower bounds for the volumes of closed hyperbolic $3$-manifolds whose cohomology ring over $\mathbb{F}_2$ satisfies certain restrictions; these improve results that were proved in ``Volume and topology$\ldots$.''

==> anc/123_124.txt <==
height 1.74 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.478*  
height 1.741 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.476*  
height 1.742 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.474*  
height 1.743 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.471*  
height 1.744 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.473*  7.469*  
height 1.745 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.471*  7.469   
height 1.746 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.468*  7.469   
height 1.747 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.470*  7.466*  7.470   
height 1.748 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.468*  7.465   7.471   
height 1.749 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.466*  7.466   7.471   
height 1.75 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.468*  7.463*  7.467   7.472   
height 1.751 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.465*  7.462   7.467   7.473   
height 1.752 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.463*  7.463   7.468   7.473   
height 1.753 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.465*  7.461*  7.463   7.469   7.474   
height 1.754 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.463*  7.459   7.464   7.469   7.475   
height 1.755 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.460*  7.460   7.465   7.470   7.475   
height 1.756 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.463*  7.458*  7.460   7.465   7.471   7.476   
height 1.757 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.460*  7.456*  7.461   7.466   7.471   7.477   
height 1.758 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.458*  7.456   7.461   7.467   7.472   7.477   
height 1.759 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.456*  7.457   7.462   7.467   7.473   7.478   
height 1.76 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.458*  7.453*  7.457   7.463   7.468   7.473   7.479   
height 1.761 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.455*  7.453   7.458   7.463   7.469   7.474   7.479   
height 1.762 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.453*  7.453   7.459   7.464   7.469   7.475   7.480   
height 1.763 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.455*  7.451*  7.454   7.459   7.465   7.470   7.475   7.481   
height 1.764 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.453*  7.449   7.455   7.460   7.465   7.471   7.476   7.481   
height 1.765 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.451*  7.450   7.455   7.461   7.466   7.472   7.477   7.482   
height 1.766 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.453*  7.448*  7.451   7.456   7.461   7.467   7.472   7.478   7.483   
height 1.767 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.451*  7.446*  7.451   7.457   7.462   7.467   7.473   7.478   7.484   
height 1.768 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.448*  7.446   7.452   7.457   7.463   7.468   7.474   7.479   7.484   
height 1.769 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.446*  7.447   7.453   7.458   7.463   7.469   7.474   7.480   7.485   
height 1.77 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.449*  7.444*  7.448   7.453   7.459   7.464   7.470   7.475   7.480   7.486   
height 1.771 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.446*  7.443   7.448   7.454   7.459   7.465   7.470   7.476   7.481   7.486   
height 1.772 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.444*  7.443   7.449   7.455   7.460   7.465   7.471   7.476   7.482   7.487   
height 1.773 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.446*  7.442*  7.444   7.450   7.455   7.461   7.466   7.472   7.477   7.482   7.488   
height 1.774 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.444*  7.439*  7.445   7.450   7.456   7.461   7.467   7.472   7.478   7.483   7.488   
height 1.775 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.442*  7.440   7.445   7.451   7.456   7.462   7.467   7.473   7.478   7.484   7.489   
height 1.776 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.439*  7.441   7.446   7.452   7.457   7.463   7.468   7.474   7.479   7.484   7.490   
height 1.777 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.442*  7.437*  7.441   7.447   7.452   7.458   7.463   7.469   7.474   7.480   7.485   7.491   
height 1.778 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.440*  7.436   7.442   7.447   7.453   7.458   7.464   7.470   7.475   7.480   7.486   7.491   
height 1.779 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.437*  7.437   7.442   7.448   7.454   7.459   7.465   7.470   7.476   7.481   7.487   7.492   
height 1.78 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.440*  7.435*  7.437   7.443   7.449   7.454   7.460   7.465   7.471   7.476   7.482   7.487   7.493   
height 1.781 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.438*  7.433*  7.438   7.444   7.449   7.455   7.460   7.466   7.472   7.477   7.483   7.488   7.493   
height 1.782 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.435*  7.433   7.439   7.444   7.450   7.456   7.461   7.467   7.472   7.478   7.483   7.489   7.494   
height 1.783 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.433*  7.434   7.439   7.445   7.451   7.456   7.462   7.467   7.473   7.478   7.484   7.489   7.495   
height 1.784 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.436*  7.431*  7.434   7.440   7.446   7.451   7.457   7.463   7.468   7.474   7.479   7.485   7.490   7.496   
height 1.785 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.433*  7.429   7.435   7.441   7.446   7.452   7.458   7.463   7.469   7.474   7.480   7.485   7.491   7.496   
height 1.786 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.431*  7.430** 7.436** 7.441   7.447   7.453   7.458   7.464   7.469   7.475   7.481   7.486   7.492   7.497   
height 1.787 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.429*  7.431** 7.436** 7.442** 7.448   7.453   7.459   7.465   7.470   7.476   7.481   7.487   7.492   7.498   
height 1.788 OutofR  OutofR  OutofR  OutofR  OutofR  7.431*  7.427*  7.431** 7.437** 7.443** 7.448** 7.454** 7.460   7.465   7.471   7.476   7.482   7.487   7.493   7.498   
height 1.789 OutofR  OutofR  OutofR  OutofR  OutofR  7.429*  7.426** 7.432** 7.438** 7.443** 7.449** 7.455** 7.460** 7.466** 7.472   7.477   7.483   7.488   7.494   7.499   
height 1.79 OutofR  OutofR  OutofR  OutofR  OutofR  7.427*  7.427** 7.432** 7.438** 7.444** 7.450** 7.455** 7.461** 7.467** 7.472** 7.478   7.483   7.489   7.494   7.500   
height 1.791 OutofR  OutofR  OutofR  OutofR  7.430*  7.425*  7.427** 7.433** 7.439** 7.444** 7.450** 7.456** 7.461** 7.467** 7.473** 7.478** 7.484** 7.490   7.495   7.501   
height 1.792 OutofR  OutofR  OutofR  OutofR  7.427*  7.423*  7.428** 7.434** 7.439** 7.445** 7.451** 7.456** 7.462** 7.468** 7.473** 7.479** 7.485** 7.490** 7.496   7.501   
height 1.793 OutofR  OutofR  OutofR  OutofR  7.425*  7.423** 7.429** 7.434** 7.440** 7.446** 7.451** 7.457** 7.463** 7.468** 7.474** 7.480** 7.485** 7.491** 7.496** 7.502** 
height 1.794 OutofR  OutofR  OutofR  OutofR  7.423*  7.423** 7.429** 7.435** 7.441** 7.446** 7.452** 7.458** 7.463** 7.469** 7.475** 7.480** 7.486** 7.491** 7.497** 7.503** 
height 1.795 OutofR  OutofR  OutofR  7.426*  7.421*  7.424** 7.430** 7.436** 7.441** 7.447** 7.453** 7.458** 7.464** 7.470** 7.475** 7.481** 7.486** 7.492** 7.498** 7.503** 
height 1.796 OutofR  OutofR  OutofR  7.423*  7.419** 7.425** 7.430** 7.436** 7.442** 7.447** 7.453** 7.459** 7.464** 7.470** 7.476** 7.481** 7.487** 7.493** 7.498** 7.504** 
height 1.797 OutofR  OutofR  OutofR  7.421*  7.420** 7.425** 7.431** 7.437** 7.442** 7.448** 7.454** 7.459** 7.465** 7.471** 7.476** 7.482** 7.488** 7.493** 7.499** 7.504** 
height 1.798 OutofR  OutofR  OutofR  7.419*  7.420** 7.426** 7.432** 7.437** 7.443** 7.449** 7.454** 7.460** 7.466** 7.471** 7.477** 7.483** 7.488** 7.494** 7.499** 7.505** 
height 1.799 OutofR  OutofR  7.422*  7.417*  7.421** 7.426** 7.432** 7.438** 7.444** 7.449** 7.455** 7.461** 7.466** 7.472** 7.478** 7.483** 7.489** 7.494** 7.500** 7.506** 
height 1.8 OutofR  OutofR  7.419*  7.416** 7.421** 7.427** 7.433** 7.438** 7.444** 7.450** 7.455** 7.461** 7.467** 7.472** 7.478** 7.484** 7.489** 7.495** 7.501** 7.506** 
height 1.801 OutofR  OutofR  7.417*  7.416** 7.422** 7.428** 7.433** 7.439** 7.445** 7.450** 7.456** 7.462** 7.467** 7.473** 7.479** 7.484** 7.490** 7.496** 7.501** 7.507** 
height 1.802 OutofR  OutofR  7.415*  7.417** 7.422** 7.428** 7.434** 7.440** 7.445** 7.451** 7.457** 7.462** 7.468** 7.474** 7.479** 7.485** 7.491** 7.496** 7.502** 7.507** 
height 1.803 OutofR  7.418*  7.413*  7.417** 7.423** 7.429** 7.434** 7.440** 7.446** 7.452** 7.457** 7.463** 7.469** 7.474** 7.480** 7.485** 7.491** 7.497** 7.502** 7.508** 
height 1.804 OutofR  7.416*  7.412** 7.418** 7.424** 7.429** 7.435** 7.441** 7.446** 7.452** 7.458** 7.463** 7.469** 7.475** 7.480** 7.486** 7.492** 7.497** 7.503** 7.508** 
height 1.805 OutofR  7.413*  7.413** 7.418** 7.424** 7.430** 7.436** 7.441** 7.447** 7.453** 7.458** 7.464** 7.470** 7.475** 7.481** 7.487** 7.492** 7.498** 7.503** 7.509** 
height 1.806 OutofR  7.411*  7.413** 7.419** 7.425** 7.430** 7.436** 7.442** 7.448** 7.453** 7.459** 7.465** 7.470** 7.476** 7.482** 7.487** 7.493** 7.498** 7.504** 7.510** 
height 1.807 7.414*  7.409*  7.414** 7.420** 7.425** 7.431** 7.437** 7.442** 7.448** 7.454** 7.459** 7.465** 7.471** 7.476** 7.482** 7.488** 7.493** 7.499** 7.505** 7.510** 
height 1.808 7.412*  7.409** 7.414** 7.420** 7.426** 7.432** 7.437** 7.443** 7.449** 7.454** 7.460** 7.466** 7.471** 7.477** 7.483** 7.488** 7.494** 7.499** 7.505** 7.511** 
height 1.809 7.410*  7.409** 7.415** 7.421** 7.426** 7.432** 7.438** 7.444** 7.449** 7.455** 7.461** 7.466** 7.472** 7.478** 7.483** 7.489** 7.494** 7.500** 7.506** 7.511** 
height 1.81 OutofR  7.410** 7.415** 7.421** 7.427** 7.433** 7.438** 7.444** 7.450** 7.455** 7.461** 7.467** 7.472** 7.478** 7.484** 7.489** 7.495** 7.501** 7.506** 7.512** 
height 1.811 OutofR  7.410** 7.416** 7.422** 7.427** 7.433** 7.439** 7.445** 7.450** 7.456** 7.462** 7.467** 7.473** 7.479** 7.484** 7.490** 7.495** 7.501** 7.507** 7.512** 
height 1.812 OutofR  7.411** 7.417** 7.422** 7.428** 7.434** 7.439** 7.445** 7.451** 7.457** 7.462** 7.468** 7.473** 7.479** 7.485** 7.490** 7.496** 7.502** 7.507** 7.513** 
height 1.813 OutofR  7.411** 7.417** 7.423** 7.429** 7.434** 7.440** 7.446** 7.451** 7.457** 7.463** 7.468** 7.474** 7.480** 7.485** 7.491** 7.497** 7.502** 7.508** 7.513** 
height 1.814 OutofR  7.412** 7.418** 7.423** 7.429** 7.435** 7.441** 7.446** 7.452** 7.458** 7.463** 7.469** 7.475** 7.480** 7.486** 7.491** 7.497** 7.503** 7.508** 7.514** 
height 1.815 OutofR  7.412** 7.418** 7.424** 7.430** 7.435** 7.441** 7.447** 7.452** 7.458** 7.464** 7.469** 7.475** 7.481** 7.486** 7.492** 7.498** 7.503** 7.509** 7.514** 
height 1.816 OutofR  OutofR  7.419** 7.424** 7.430** 7.436** 7.442** 7.447** 7.453** 7.459** 7.464** 7.470** 7.476** 7.481** 7.487** 7.493** 7.498** 7.504** 7.509** 7.515** 
height 1.817 OutofR  OutofR  7.419** 7.425** 7.431** 7.436** 7.442** 7.448** 7.453** 7.459** 7.465** 7.470** 7.476** 7.482** 7.487** 7.493** 7.499** 7.504** 7.510** 7.515** 
height 1.818 OutofR  OutofR  7.420** 7.425** 7.431** 7.437** 7.443** 7.448** 7.454** 7.460** 7.465** 7.471** 7.477** 7.482** 7.488** 7.494** 7.499** 7.505** 7.510** 7.516** 
height 1.819 OutofR  OutofR  7.420** 7.426** 7.432** 7.437** 7.443** 7.449** 7.455** 7.460** 7.466** 7.472** 7.477** 7.483** 7.488** 7.494** 7.500** 7.505** 7.511** 7.516** 
height 1.82 OutofR  OutofR  7.421** 7.427** 7.432** 7.438** 7.444** 7.449** 7.455** 7.461** 7.466** 7.472** 7.478** 7.483** 7.489** 7.495** 7.500** 7.506** 7.511** 7.517** 
height 1.821 OutofR  OutofR  7.421** 7.427** 7.433** 7.438** 7.444** 7.450** 7.456** 7.461** 7.467** 7.473** 7.478** 7.484** 7.489** 7.495** 7.501** 7.506** 7.512** 7.517** 
height 1.822 OutofR  OutofR  7.422** 7.428** 7.433** 7.439** 7.445** 7.450** 7.456** 7.462** 7.467** 7.473** 7.479** 7.484** 7.490** 7.496** 7.501** 7.507** 7.512** 7.518** 
height 1.823 OutofR  OutofR  OutofR  7.428** 7.434** 7.439** 7.445** 7.451** 7.457** 7.462** 7.468** 7.474** 7.479** 7.485** 7.490** 7.496** 7.502** 7.507** 7.513** 7.518** 
height 1.824 OutofR  OutofR  OutofR  7.429** 7.434** 7.440** 7.446** 7.451** 7.457** 7.463** 7.468** 7.474** 7.480** 7.485** 7.491** 7.497** 7.502** 7.508** 7.513** 7.519** 
height 1.825 OutofR  OutofR  OutofR  7.429** 7.435** 7.440** 7.446** 7.452** 7.458** 7.463** 7.469** 7.475** 7.480** 7.486** 7.491** 7.497** 7.503** 7.508** 7.514** 7.519** 
height 1.826 OutofR  OutofR  OutofR  7.430** 7.435** 7.441** 7.447** 7.452** 7.458** 7.464** 7.469** 7.475** 7.481** 7.486** 7.492** 7.498** 7.503** 7.509** 7.514** 7.520** 
height 1.827 OutofR  OutofR  OutofR  7.430** 7.436** 7.441** 7.447** 7.453** 7.459** 7.464** 7.470** 7.476** 7.481** 7.487** 7.492** 7.498** 7.504** 7.509** 7.515** 7.520** 
height 1.828 OutofR  OutofR  OutofR  7.431** 7.436** 7.442** 7.448** 7.453** 7.459** 7.465** 7.470** 7.476** 7.482** 7.487** 7.493** 7.499** 7.504** 7.510** 7.515** 7.521** 
height 1.829 OutofR  OutofR  OutofR  7.431** 7.437** 7.442** 7.448** 7.454** 7.460** 7.465** 7.471** 7.476** 7.482** 7.488** 7.493** 7.499** 7.505** 7.510** 7.516** 7.521** 
height 1.83 OutofR  OutofR  OutofR  OutofR  7.437** 7.443** 7.449** 7.454** 7.460** 7.466** 7.471** 7.477** 7.483** 7.488** 7.494** 7.499** 7.505** 7.511** 7.516** 7.522** 
height 1.831 OutofR  OutofR  OutofR  OutofR  7.438** 7.443** 7.449** 7.455** 7.460** 7.466** 7.472** 7.477** 7.483** 7.489** 7.494** 7.500** 7.506** 7.511** 7.517** 7.522** 
height 1.832 OutofR  OutofR  OutofR  OutofR  7.438** 7.444** 7.450** 7.455** 7.461** 7.467** 7.472** 7.478** 7.484** 7.489** 7.495** 7.500** 7.506** 7.512** 7.517** 7.523** 
height 1.833 OutofR  OutofR  OutofR  OutofR  7.439** 7.444** 7.450** 7.456** 7.461** 7.467** 7.473** 7.478** 7.484** 7.490** 7.495** 7.501** 7.507** 7.512** 7.518** 7.523** 
height 1.834 OutofR  OutofR  OutofR  OutofR  7.439** 7.445** 7.451** 7.456** 7.462** 7.468** 7.473** 7.479** 7.485** 7.490** 7.496** 7.501** 7.507** 7.513** 7.518** 7.524** 
height 1.835 OutofR  OutofR  OutofR  OutofR  7.440** 7.445** 7.451** 7.457** 7.462** 7.468** 7.474** 7.479** 7.485** 7.491** 7.496** 7.502** 7.507** 7.513** 7.519** 7.524** 
height 1.836 OutofR  OutofR  OutofR  OutofR  7.440** 7.446** 7.451** 7.457** 7.463** 7.468** 7.474** 7.480** 7.485** 7.491** 7.497** 7.502** 7.508** 7.513** 7.519** 7.525** 
height 1.837 OutofR  OutofR  OutofR  OutofR  OutofR  7.446** 7.452** 7.458** 7.463** 7.469** 7.475** 7.480** 7.486** 7.492** 7.497** 7.503** 7.508** 7.514** 7.520** 7.525** 
height 1.838 OutofR  OutofR  OutofR  OutofR  OutofR  7.447** 7.452** 7.458** 7.464** 7.469** 7.475** 7.481** 7.486** 7.492** 7.498** 7.503** 7.509** 7.514** 7.520** 7.526** 
height 1.839 OutofR  OutofR  OutofR  OutofR  OutofR  7.447** 7.453** 7.459** 7.464** 7.470** 7.476** 7.481** 7.487** 7.492** 7.498** 7.504** 7.509** 7.515** 7.520** 7.526** 
height 1.84 OutofR  OutofR  OutofR  OutofR  OutofR  7.448** 7.453** 7.459** 7.465** 7.470** 7.476** 7.482** 7.487** 7.493** 7.498** 7.504** 7.510** 7.515** 7.521** 7.526** 
height 1.841 OutofR  OutofR  OutofR  OutofR  OutofR  7.448** 7.454** 7.459** 7.465** 7.471** 7.476** 7.482** 7.488** 7.493** 7.499** 7.505** 7.510** 7.516** 7.521** 7.527** 
height 1.842 OutofR  OutofR  OutofR  OutofR  OutofR  7.448** 7.454** 7.460** 7.466** 7.471** 7.477** 7.482** 7.488** 7.494** 7.499** 7.505** 7.511** 7.516** 7.522** 7.527** 
height 1.843 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.455** 7.460** 7.466** 7.472** 7.477** 7.483** 7.489** 7.494** 7.500** 7.505** 7.511** 7.517** 7.522** 7.528** 
height 1.844 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.455** 7.461** 7.466** 7.472** 7.478** 7.483** 7.489** 7.495** 7.500** 7.506** 7.511** 7.517** 7.523** 7.528** 
height 1.845 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.455** 7.461** 7.467** 7.473** 7.478** 7.484** 7.489** 7.495** 7.501** 7.506** 7.512** 7.517** 7.523** 7.529** 
height 1.846 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.456** 7.462** 7.467** 7.473** 7.479** 7.484** 7.490** 7.496** 7.501** 7.507** 7.512** 7.518** 7.524** 7.529** 
height 1.847 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.456** 7.462** 7.468** 7.473** 7.479** 7.485** 7.490** 7.496** 7.502** 7.507** 7.513** 7.518** 7.524** 7.530** 
height 1.848 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.457** 7.462** 7.468** 7.474** 7.479** 7.485** 7.491** 7.496** 7.502** 7.508** 7.513** 7.519** 7.524** 7.530** 
height 1.849 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.457** 7.463** 7.469** 7.474** 7.480** 7.486** 7.491** 7.497** 7.502** 7.508** 7.514** 7.519** 7.525** 7.530** 
height 1.85 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.463** 7.469** 7.475** 7.480** 7.486** 7.492** 7.497** 7.503** 7.508** 7.514** 7.520** 7.525** 7.531** 
height 1.851 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.464** 7.469** 7.475** 7.481** 7.486** 7.492** 7.498** 7.503** 7.509** 7.514** 7.520** 7.526** 7.531** 
height 1.852 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.464** 7.470** 7.475** 7.481** 7.487** 7.492** 7.498** 7.504** 7.509** 7.515** 7.520** 7.526** 7.532** 
height 1.853 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.465** 7.470** 7.476** 7.482** 7.487** 7.493** 7.498** 7.504** 7.510** 7.515** 7.521** 7.526** 7.532** 
height 1.854 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.465** 7.471** 7.476** 7.482** 7.488** 7.493** 7.499** 7.504** 7.510** 7.516** 7.521** 7.527** 7.532** 
height 1.855 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.465** 7.471** 7.477** 7.482** 7.488** 7.494** 7.499** 7.505** 7.510** 7.516** 7.522** 7.527** 7.533** 
height 1.856 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.466** 7.471** 7.477** 7.483** 7.488** 7.494** 7.500** 7.505** 7.511** 7.516** 7.522** 7.528** 7.533** 
height 1.857 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.472** 7.478** 7.483** 7.489** 7.494** 7.500** 7.506** 7.511** 7.517** 7.522** 7.528** 7.534** 
height 1.858 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.472** 7.478** 7.484** 7.489** 7.495** 7.500** 7.506** 7.512** 7.517** 7.523** 7.528** 7.534** 
height 1.859 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.473** 7.478** 7.484** 7.490** 7.495** 7.501** 7.506** 7.512** 7.518** 7.523** 7.529** 7.534** 
height 1.86 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.473** 7.479** 7.484** 7.490** 7.496** 7.501** 7.507** 7.512** 7.518** 7.524** 7.529** 7.535** 
height 1.861 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.473** 7.479** 7.485** 7.490** 7.496** 7.502** 7.507** 7.513** 7.518** 7.524** 7.530** 7.535** 
height 1.862 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.474** 7.479** 7.485** 7.491** 7.496** 7.502** 7.508** 7.513** 7.519** 7.524** 7.530** 7.536** 
height 1.863 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.474** 7.480** 7.486** 7.491** 7.497** 7.502** 7.508** 7.514** 7.519** 7.525** 7.530** 7.536** 
height 1.864 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.480** 7.486** 7.492** 7.497** 7.503** 7.508** 7.514** 7.520** 7.525** 7.531** 7.536** 
height 1.865 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.481** 7.486** 7.492** 7.498** 7.503** 7.509** 7.514** 7.520** 7.526** 7.531** 7.537** 
height 1.866 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.481** 7.487** 7.492** 7.498** 7.504** 7.509** 7.515** 7.520** 7.526** 7.531** 7.537** 
height 1.867 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.481** 7.487** 7.493** 7.498** 7.504** 7.510** 7.515** 7.521** 7.526** 7.532** 7.537** 
height 1.868 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.482** 7.487** 7.493** 7.499** 7.504** 7.510** 7.515** 7.521** 7.527** 7.532** 7.538** 
height 1.869 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.482** 7.488** 7.493** 7.499** 7.505** 7.510** 7.516** 7.521** 7.527** 7.533** 7.538** 
height 1.87 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.488** 7.494** 7.499** 7.505** 7.511** 7.516** 7.522** 7.527** 7.533** 7.538** 
height 1.871 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.488** 7.494** 7.500** 7.505** 7.511** 7.517** 7.522** 7.528** 7.533** 7.539** 
height 1.872 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.489** 7.494** 7.500** 7.506** 7.511** 7.517** 7.523** 7.528** 7.534** 7.539** 
height 1.873 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.489** 7.495** 7.500** 7.506** 7.512** 7.517** 7.523** 7.528** 7.534** 7.540** 
height 1.874 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.490** 7.495** 7.501** 7.506** 7.512** 7.518** 7.523** 7.529** 7.534** 7.540** 
height 1.875 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.490** 7.496** 7.501** 7.507** 7.512** 7.518** 7.524** 7.529** 7.535** 7.540** 
height 1.876 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.490** 7.496** 7.502** 7.507** 7.513** 7.518** 7.524** 7.529** 7.535** 7.541** 
height 1.877 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.496** 7.502** 7.507** 7.513** 7.519** 7.524** 7.530** 7.535** 7.541** 
height 1.878 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.497** 7.502** 7.508** 7.513** 7.519** 7.525** 7.530** 7.536** 7.541** 
height 1.879 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.497** 7.503** 7.508** 7.514** 7.519** 7.525** 7.531** 7.536** 7.542** 
height 1.88 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.497** 7.503** 7.508** 7.514** 7.520** 7.525** 7.531** 7.536** 7.542** 
height 1.881 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.498** 7.503** 7.509** 7.514** 7.520** 7.526** 7.531** 7.537** 7.542** 
height 1.882 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.498** 7.504** 7.509** 7.515** 7.520** 7.526** 7.532** 7.537** 7.543** 
height 1.883 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.498** 7.504** 7.509** 7.515** 7.521** 7.526** 7.532** 7.537** 7.543** 
height 1.884 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.504** 7.510** 7.515** 7.521** 7.527** 7.532** 7.538** 7.543** 
height 1.885 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.505** 7.510** 7.516** 7.521** 7.527** 7.532** 7.538** 7.544** 
height 1.886 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.505** 7.510** 7.516** 7.522** 7.527** 7.533** 7.538** 7.544** 
height 1.887 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.505** 7.511** 7.516** 7.522** 7.528** 7.533** 7.539** 7.544** 
height 1.888 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.506** 7.511** 7.517** 7.522** 7.528** 7.533** 7.539** 7.545** 
height 1.889 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.506** 7.511** 7.517** 7.523** 7.528** 7.534** 7.539** 7.545** 
height 1.89 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.506** 7.512** 7.517** 7.523** 7.528** 7.534** 7.540** 7.545** 
height 1.891 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.512** 7.518** 7.523** 7.529** 7.534** 7.540** 7.545** 
height 1.892 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.512** 7.518** 7.524** 7.529** 7.535** 7.540** 7.546** 
height 1.893 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.513** 7.518** 7.524** 7.529** 7.535** 7.541** 7.546** 
height 1.894 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.513** 7.519** 7.524** 7.530** 7.535** 7.541** 7.546** 
height 1.895 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.513** 7.519** 7.524** 7.530** 7.536** 7.541** 7.547** 
height 1.896 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.514** 7.519** 7.525** 7.530** 7.536** 7.541** 7.547** 
height 1.897 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.519** 7.525** 7.531** 7.536** 7.542** 7.547** 
height 1.898 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.520** 7.525** 7.531** 7.536** 7.542** 7.548** 
height 1.899 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.520** 7.526** 7.531** 7.537** 7.542** 7.548** 
height 1.9 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.520** 7.526** 7.531** 7.537** 7.543** 7.548** 
height 1.901 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.521** 7.526** 7.532** 7.537** 7.543** 7.548** 
height 1.902 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.521** 7.526** 7.532** 7.538** 7.543** 7.549** 
height 1.903 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.521** 7.527** 7.532** 7.538** 7.543** 7.549** 
height 1.904 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.527** 7.533** 7.538** 7.544** 7.549** 
height 1.905 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.527** 7.533** 7.538** 7.544** 7.550** 
height 1.906 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.528** 7.533** 7.539** 7.544** 7.550** 
height 1.907 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.528** 7.533** 7.539** 7.545** 7.550** 
height 1.908 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.528** 7.534** 7.539** 7.545** 7.550** 
height 1.909 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.528** 7.534** 7.540** 7.545** 7.551** 
height 1.91 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.529** 7.534** 7.540** 7.545** 7.551** 
height 1.911 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.534** 7.540** 7.546** 7.551** 
height 1.912 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.535** 7.540** 7.546** 7.551** 
height 1.913 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.535** 7.541** 7.546** 7.552** 
height 1.914 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.535** 7.541** 7.546** 7.552** 
height 1.915 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.536** 7.541** 7.547** 7.552** 
height 1.916 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.536** 7.541** 7.547** 7.552** 
height 1.917 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.536** 7.542** 7.547** 7.553** 
height 1.918 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.542** 7.547** 7.553** 
height 1.919 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.542** 7.548** 7.553** 
height 1.92 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.542** 7.548** 7.553** 
height 1.921 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.543** 7.548** 7.554** 
height 1.922 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.543** 7.548** 7.554** 
height 1.923 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.543** 7.549** 7.554** 
height 1.924 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.549** 7.554** 
height 1.925 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.549** 7.555** 
height 1.926 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.549** 7.555** 
height 1.927 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.549** 7.555** 
height 1.928 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.550** 7.555** 
height 1.929 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.550** 7.555** 
height 1.93 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.550** 7.556** 
height 1.931 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.556** 
height 1.932 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.556** 
height 1.933 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.556** 
height 1.934 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.557** 
height 1.935 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.557** 
height 1.936 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.557** 
height 1.937 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.557** 
minimum volume bound = 7.409at (a,c)=1.23051.808

==> anc/124_125.txt <==
height 1.685 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.534*  
height 1.686 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.532*  
height 1.687 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.529*  
height 1.688 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.526*  
height 1.689 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.523*  
height 1.69 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.529*  7.521*  
height 1.691 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.526*  7.518   
height 1.692 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.523*  7.519   
height 1.693 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.521*  7.520   
height 1.694 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.518*  7.520   
height 1.695 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.524*  7.515*  7.521   
height 1.696 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.521*  7.513   7.522   
height 1.697 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.518*  7.513   7.523   
height 1.698 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.516*  7.514   7.523   
height 1.699 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.513*  7.515   7.524   
height 1.7 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.519*  7.510*  7.516   7.525   
height 1.701 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.516*  7.508*  7.516   7.525   
height 1.702 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.514*  7.508   7.517   7.526   
height 1.703 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.511*  7.508   7.518   7.527   
height 1.704 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.508*  7.509   7.518   7.527   
height 1.705 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.506*  7.510   7.519   7.528   
height 1.706 OutofR  OutofR  OutofR  OutofR  OutofR  7.511*  7.503*  7.510   7.520   7.529   
height 1.707 OutofR  OutofR  OutofR  OutofR  OutofR  7.509*  7.502   7.511   7.520   7.530   
height 1.708 OutofR  OutofR  OutofR  OutofR  OutofR  7.506*  7.502   7.512   7.521   7.530   
height 1.709 OutofR  OutofR  OutofR  OutofR  OutofR  7.504*  7.503   7.513   7.522   7.531   
height 1.71 OutofR  OutofR  OutofR  OutofR  OutofR  7.501*  7.504   7.513   7.523   7.532   
height 1.711 OutofR  OutofR  OutofR  OutofR  7.507*  7.498*  7.505   7.514   7.523   7.533   
height 1.712 OutofR  OutofR  OutofR  OutofR  7.504*  7.496*  7.505   7.515   7.524   7.533   
height 1.713 OutofR  OutofR  OutofR  OutofR  7.502*  7.496   7.506   7.515   7.525   7.534   
height 1.714 OutofR  OutofR  OutofR  OutofR  7.499*  7.497   7.507   7.516   7.525   7.535   
height 1.715 OutofR  OutofR  OutofR  OutofR  7.497*  7.498   7.507   7.517   7.526   7.536   
height 1.716 OutofR  OutofR  OutofR  OutofR  7.494*  7.498   7.508   7.518   7.527   7.536   
height 1.717 OutofR  OutofR  OutofR  7.500*  7.491*  7.499   7.509   7.518   7.528   7.537   
height 1.718 OutofR  OutofR  OutofR  7.498*  7.490   7.500   7.509   7.519   7.528   7.538   
height 1.719 OutofR  OutofR  OutofR  7.495*  7.491   7.501   7.510   7.520   7.529   7.538   
height 1.72 OutofR  OutofR  OutofR  7.492*  7.492   7.501   7.511   7.520   7.530   7.539   
height 1.721 OutofR  OutofR  OutofR  7.490*  7.492   7.502   7.512   7.521   7.531   7.540   
height 1.722 OutofR  OutofR  OutofR  7.487*  7.493   7.503   7.512   7.522   7.531   7.541   
height 1.723 OutofR  OutofR  7.494*  7.485*  7.494   7.503   7.513   7.523   7.532   7.541   
height 1.724 OutofR  OutofR  7.491*  7.485   7.494   7.504   7.514   7.523   7.533   7.542   
height 1.725 OutofR  OutofR  7.489*  7.485   7.495   7.505   7.514   7.524   7.534   7.543   
height 1.726 OutofR  OutofR  7.486*  7.486   7.496   7.505   7.515   7.525   7.534   7.544   
height 1.727 OutofR  OutofR  7.483*  7.487   7.496   7.506   7.516   7.525   7.535   7.545   
height 1.728 OutofR  7.490*  7.481*  7.487   7.497   7.507   7.517   7.526   7.536   7.545   
height 1.729 OutofR  7.487*  7.478*  7.488   7.498   7.508   7.517   7.527   7.537   7.546   
height 1.73 OutofR  7.485*  7.479   7.489   7.498   7.508   7.518   7.528   7.537   7.547   
height 1.731 OutofR  7.482*  7.479   7.489   7.499   7.509   7.519   7.528   7.538   7.548   
height 1.732 OutofR  7.480*  7.480   7.490   7.500   7.510   7.519   7.529   7.539   7.548   
height 1.733 OutofR  7.477*  7.481   7.491   7.501   7.510   7.520   7.530   7.540   7.549   
height 1.734 7.484*  7.475*  7.481   7.491   7.501   7.511   7.521   7.531   7.540   7.550   
height 1.735 7.481*  7.472*  7.482   7.492   7.502   7.512   7.522   7.531   7.541   7.551   
height 1.736 7.479*  7.473   7.483   7.493   7.503   7.513   7.522   7.532   7.542   7.551   
height 1.737 7.476*  7.473   7.483   7.493   7.503   7.513   7.523   7.533   7.543   7.552   
height 1.738 7.474*  7.474   7.484   7.494   7.504   7.514   7.524   7.534   7.543   7.553   
height 1.739 7.471*  7.475   7.485   7.495   7.505   7.515   7.525   7.534   7.544   7.554   
height 1.74 7.469*  7.475   7.485   7.496   7.506   7.515   7.525   7.535   7.545   7.555   
height 1.741 7.466*  7.476   7.486   7.496   7.506   7.516   7.526   7.536   7.546   7.555   
height 1.742 7.466   7.477   7.487   7.497   7.507   7.517   7.527   7.537   7.546   7.556   
height 1.743 7.467   7.477   7.488   7.498   7.508   7.518   7.528   7.537   7.547   7.557   
height 1.744 7.468   7.478   7.488   7.498   7.508   7.518   7.528   7.538   7.548   7.558   
height 1.745 7.468   7.479   7.489   7.499   7.509   7.519   7.529   7.539   7.549   7.559   
height 1.746 7.469   7.479   7.490   7.500   7.510   7.520   7.530   7.540   7.550   7.559   
height 1.747 7.470   7.480   7.490   7.500   7.511   7.521   7.531   7.541   7.550   7.560   
height 1.748 7.470   7.481   7.491   7.501   7.511   7.521   7.531   7.541   7.551   7.561   
height 1.749 7.471   7.481   7.492   7.502   7.512   7.522   7.532   7.542   7.552   7.562   
height 1.75 7.472   7.482   7.492   7.503   7.513   7.523   7.533   7.543   7.553   7.562   
height 1.751 7.472   7.483   7.493   7.503   7.514   7.524   7.534   7.544   7.553   7.563   
height 1.752 7.473   7.483   7.494   7.504   7.514   7.524   7.534   7.544   7.554   7.564   
height 1.753 7.474   7.484   7.495   7.505   7.515   7.525   7.535   7.545   7.555   7.565   
height 1.754 7.474   7.485   7.495   7.506   7.516   7.526   7.536   7.546   7.556   7.566   
height 1.755 7.475   7.486   7.496   7.506   7.516   7.527   7.537   7.547   7.557   7.567   
height 1.756 7.476   7.486   7.497   7.507   7.517   7.527   7.537   7.547   7.557   7.567   
height 1.757 7.476   7.487   7.497   7.508   7.518   7.528   7.538   7.548   7.558   7.568   
height 1.758 7.477   7.488   7.498   7.508   7.519   7.529   7.539   7.549   7.559   7.569   
height 1.759 7.478   7.488   7.499   7.509   7.519   7.530   7.540   7.550   7.560   7.570   
height 1.76 7.479   7.489   7.500   7.510   7.520   7.530   7.541   7.551   7.561   7.571   
height 1.761 7.479   7.490   7.500   7.511   7.521   7.531   7.541   7.551   7.561   7.571   
height 1.762 7.480   7.490   7.501   7.511   7.522   7.532   7.542   7.552   7.562   7.572   
height 1.763 7.481   7.491   7.502   7.512   7.522   7.533   7.543   7.553   7.563   7.573   
height 1.764 7.481   7.492   7.502   7.513   7.523   7.533   7.544   7.554   7.564   7.574   
height 1.765 7.482   7.493   7.503   7.514   7.524   7.534   7.544   7.555   7.565   7.575   
height 1.766 7.483   7.493   7.504   7.514   7.525   7.535   7.545   7.555   7.565   7.575   
height 1.767 7.483   7.494   7.505   7.515   7.525   7.536   7.546   7.556   7.566   7.576   
height 1.768 7.484   7.495   7.505   7.516   7.526   7.537   7.547   7.557   7.567   7.577   
height 1.769 7.485   7.495   7.506   7.517   7.527   7.537   7.548   7.558   7.568   7.578   
height 1.77 7.486   7.496   7.507   7.517   7.528   7.538   7.548   7.559   7.569   7.579   
height 1.771 7.486   7.497   7.508   7.518   7.528   7.539   7.549   7.559   7.570   7.580   
height 1.772 7.487   7.498   7.508   7.519   7.529   7.540   7.550   7.560   7.570   7.580   
height 1.773 7.488   7.498   7.509   7.520   7.530   7.540   7.551   7.561   7.571   7.581   
height 1.774 7.488   7.499   7.510   7.520   7.531   7.541   7.552   7.562   7.572   7.582   
height 1.775 7.489   7.500   7.510   7.521   7.532   7.542   7.552   7.563   7.573   7.583   
height 1.776 7.490   7.501   7.511   7.522   7.532   7.543   7.553   7.563   7.574   7.584   
height 1.777 7.491   7.501   7.512   7.523   7.533   7.544   7.554   7.564   7.574   7.585   
height 1.778 7.491   7.502   7.513   7.523   7.534   7.544   7.555   7.565   7.575   7.585   
height 1.779 7.492   7.503   7.513   7.524   7.535   7.545   7.556   7.566   7.576   7.586   
height 1.78 7.493   7.503   7.514   7.525   7.535   7.546   7.556   7.567   7.577   7.587   
height 1.781 7.493   7.504   7.515   7.526   7.536   7.547   7.557   7.567   7.578   7.588   
height 1.782 7.494   7.505   7.516   7.526   7.537   7.547   7.558   7.568   7.579   7.589   
height 1.783 7.495   7.506   7.516   7.527   7.538   7.548   7.559   7.569   7.579   7.590   
height 1.784 7.496   7.506   7.517   7.528   7.539   7.549   7.560   7.570   7.580   7.591   
height 1.785 7.496   7.507   7.518   7.529   7.539   7.550   7.560   7.571   7.581   7.591   
height 1.786 7.497   7.508   7.519   7.529   7.540   7.551   7.561   7.572   7.582   7.592   
height 1.787 7.498   7.509   7.519   7.530   7.541   7.551   7.562   7.572   7.583   7.593   
height 1.788 7.498   7.509   7.520   7.531   7.542   7.552   7.563   7.573   7.584   7.594   
height 1.789 7.499   7.510   7.521   7.532   7.542   7.553   7.564   7.574   7.584   7.595   
height 1.79 7.500   7.511   7.522   7.533   7.543   7.554   7.564   7.575   7.585   7.596   
height 1.791 7.501   7.512   7.523   7.533   7.544   7.555   7.565   7.576   7.586   7.596   
height 1.792 7.501   7.512   7.523   7.534   7.545   7.555   7.566   7.577   7.587   7.597   
height 1.793 7.502   7.513   7.524   7.535   7.546   7.556   7.567   7.577   7.588   7.598   
height 1.794 7.503** 7.514   7.525   7.536   7.546   7.557   7.568   7.578   7.589   7.599   
height 1.795 7.503** 7.515** 7.526   7.536   7.547   7.558   7.568   7.579   7.590   7.600   
height 1.796 7.504** 7.515** 7.526** 7.537   7.548   7.559   7.569   7.580   7.590   7.601   
height 1.797 7.505** 7.516** 7.527** 7.538** 7.549   7.559   7.570   7.581   7.591   7.602   
height 1.798 7.505** 7.516** 7.527** 7.539** 7.550   7.560   7.571   7.582   7.592   7.603   
height 1.799 7.506** 7.517** 7.528** 7.539** 7.550** 7.561   7.572   7.582   7.593   7.603   
height 1.8 7.506** 7.517** 7.529** 7.540** 7.551** 7.562** 7.573   7.583   7.594   7.604   
height 1.801 7.507** 7.518** 7.529** 7.540** 7.551** 7.562** 7.573** 7.584   7.595   7.605   
height 1.802 7.507** 7.519** 7.530** 7.541** 7.552** 7.563** 7.574** 7.585** 7.595   7.606   
height 1.803 7.508** 7.519** 7.530** 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607   
height 1.804 7.509** 7.520** 7.531** 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608   
height 1.805 7.509** 7.520** 7.531** 7.542** 7.554** 7.565** 7.576** 7.587** 7.597** 7.608** 
height 1.806 7.510** 7.521** 7.532** 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 
height 1.807 7.510** 7.521** 7.532** 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.609** 
height 1.808 7.511** 7.522** 7.533** 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 
height 1.809 7.511** 7.522** 7.534** 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 
height 1.81 7.512** 7.523** 7.534** 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 
height 1.811 7.512** 7.524** 7.535** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 
height 1.812 7.513** 7.524** 7.535** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 
height 1.813 7.513** 7.525** 7.536** 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 
height 1.814 7.514** 7.525** 7.536** 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 
height 1.815 7.514** 7.526** 7.537** 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 
height 1.816 7.515** 7.526** 7.537** 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 
height 1.817 7.516** 7.527** 7.538** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 
height 1.818 7.516** 7.527** 7.538** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 
height 1.819 7.517** 7.528** 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 
height 1.82 7.517** 7.528** 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 
height 1.821 7.518** 7.529** 7.540** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 
height 1.822 7.518** 7.529** 7.540** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 
height 1.823 7.519** 7.530** 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 
height 1.824 7.519** 7.530** 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 
height 1.825 7.520** 7.531** 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 
height 1.826 7.520** 7.531** 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 
height 1.827 7.521** 7.532** 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 
height 1.828 7.521** 7.532** 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 
height 1.829 7.521** 7.533** 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 
height 1.83 7.522** 7.533** 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 
height 1.831 7.522** 7.534** 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 
height 1.832 7.523** 7.534** 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 
height 1.833 7.523** 7.535** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.622** 
height 1.834 7.524** 7.535** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 
height 1.835 7.524** 7.535** 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.612** 7.623** 
height 1.836 7.525** 7.536** 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 
height 1.837 7.525** 7.536** 7.547** 7.559** 7.570** 7.581** 7.592** 7.602** 7.613** 7.624** 
height 1.838 7.526** 7.537** 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 
height 1.839 7.526** 7.537** 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 
height 1.84 7.527** 7.538** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 
height 1.841 7.527** 7.538** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 
height 1.842 7.527** 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.626** 
height 1.843 7.528** 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 
height 1.844 7.528** 7.539** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.616** 7.627** 
height 1.845 7.529** 7.540** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 
height 1.846 7.529** 7.540** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 
height 1.847 7.530** 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 
height 1.848 7.530** 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 
height 1.849 7.530** 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.618** 7.629** 
height 1.85 7.531** 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 
height 1.851 7.531** 7.542** 7.553** 7.565** 7.576** 7.587** 7.597** 7.608** 7.619** 7.630** 
height 1.852 7.532** 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 
height 1.853 7.532** 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 
height 1.854 7.532** 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.631** 
height 1.855 7.533** 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.632** 
height 1.856 7.533** 7.544** 7.555** 7.567** 7.578** 7.589** 7.599** 7.610** 7.621** 7.632** 
height 1.857 7.534** 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.633** 
height 1.858 7.534** 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.633** 
height 1.859 7.534** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.622** 7.633** 
height 1.86 7.535** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.634** 
height 1.861 7.535** 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.634** 
height 1.862 7.536** 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.634** 
height 1.863 7.536** 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.635** 
height 1.864 7.536** 7.547** 7.559** 7.570** 7.581** 7.592** 7.603** 7.613** 7.624** 7.635** 
height 1.865 7.537** 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 
height 1.866 7.537** 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 
height 1.867 7.537** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.625** 7.636** 
height 1.868 7.538** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 
height 1.869 7.538** 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 
height 1.87 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.626** 7.637** 
height 1.871 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.638** 
height 1.872 7.539** 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.638** 
height 1.873 7.540** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.638** 
height 1.874 7.540** 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.639** 
height 1.875 7.540** 7.551** 7.563** 7.574** 7.585** 7.596** 7.606** 7.617** 7.628** 7.639** 
height 1.876 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.639** 
height 1.877 7.541** 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.640** 
height 1.878 7.541** 7.552** 7.564** 7.575** 7.586** 7.597** 7.607** 7.618** 7.629** 7.640** 
height 1.879 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.640** 
height 1.88 7.542** 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.641** 
height 1.881 7.542** 7.553** 7.565** 7.576** 7.587** 7.597** 7.608** 7.619** 7.630** 7.641** 
height 1.882 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 7.641** 
height 1.883 7.543** 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 7.642** 
height 1.884 7.543** 7.554** 7.565** 7.577** 7.588** 7.598** 7.609** 7.620** 7.631** 7.642** 
height 1.885 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.631** 7.642** 
height 1.886 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.632** 7.643** 
height 1.887 7.544** 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.632** 7.643** 
height 1.888 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.632** 7.643** 
height 1.889 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.633** 7.644** 
height 1.89 7.545** 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.633** 7.644** 
height 1.891 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.622** 7.633** 7.644** 
height 1.892 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.634** 7.644** 
height 1.893 7.546** 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.634** 7.645** 
height 1.894 7.546** 7.558** 7.569** 7.580** 7.591** 7.602** 7.612** 7.623** 7.634** 7.645** 
height 1.895 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.634** 7.645** 
height 1.896 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.635** 7.646** 
height 1.897 7.547** 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.635** 7.646** 
height 1.898 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.624** 7.635** 7.646** 
height 1.899 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 7.646** 
height 1.9 7.548** 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 7.647** 
height 1.901 7.548** 7.560** 7.571** 7.582** 7.593** 7.604** 7.614** 7.625** 7.636** 7.647** 
height 1.902 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.636** 7.647** 
height 1.903 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 7.647** 
height 1.904 7.549** 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 7.648** 
height 1.905 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.615** 7.626** 7.637** 7.648** 
height 1.906 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.637** 7.648** 
height 1.907 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.638** 7.649** 
height 1.908 7.550** 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.638** 7.649** 
height 1.909 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.627** 7.638** 7.649** 
height 1.91 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.639** 7.649** 
height 1.911 7.551** 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.639** 7.650** 
height 1.912 7.551** 7.563** 7.574** 7.585** 7.595** 7.606** 7.617** 7.628** 7.639** 7.650** 
height 1.913 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.628** 7.639** 7.650** 
height 1.914 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.639** 7.650** 
height 1.915 7.552** 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.640** 7.651** 
height 1.916 7.552** 7.564** 7.575** 7.586** 7.596** 7.607** 7.618** 7.629** 7.640** 7.651** 
height 1.917 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.629** 7.640** 7.651** 
height 1.918 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.640** 7.651** 
height 1.919 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.641** 7.651** 
height 1.92 7.553** 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.641** 7.652** 
height 1.921 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.619** 7.630** 7.641** 7.652** 
height 1.922 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 7.641** 7.652** 
height 1.923 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 7.642** 7.652** 
height 1.924 7.554** 7.565** 7.576** 7.587** 7.598** 7.609** 7.620** 7.631** 7.642** 7.653** 
height 1.925 7.555** 7.566** 7.577** 7.588** 7.599** 7.609** 7.620** 7.631** 7.642** 7.653** 
height 1.926 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.631** 7.642** 7.653** 
height 1.927 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.632** 7.642** 7.653** 
height 1.928 7.555** 7.566** 7.577** 7.588** 7.599** 7.610** 7.621** 7.632** 7.643** 7.653** 
height 1.929 7.555** 7.567** 7.578** 7.589** 7.599** 7.610** 7.621** 7.632** 7.643** 7.654** 
height 1.93 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.621** 7.632** 7.643** 7.654** 
height 1.931 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.632** 7.643** 7.654** 
height 1.932 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.633** 7.644** 7.654** 
height 1.933 7.556** 7.567** 7.578** 7.589** 7.600** 7.611** 7.622** 7.633** 7.644** 7.654** 
height 1.934 7.557** 7.568** 7.579** 7.590** 7.600** 7.611** 7.622** 7.633** 7.644** 7.655** 
height 1.935 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.622** 7.633** 7.644** 7.655** 
height 1.936 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.633** 7.644** 7.655** 
height 1.937 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.634** 7.645** 7.655** 
height 1.938 7.557** 7.568** 7.579** 7.590** 7.601** 7.612** 7.623** 7.634** 7.645** 7.655** 
height 1.939 7.558** 7.569** 7.580** 7.591** 7.601** 7.612** 7.623** 7.634** 7.645** 7.656** 
height 1.94 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.623** 7.634** 7.645** 7.656** 
height 1.941 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.634** 7.645** 7.656** 
height 1.942 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.635** 7.645** 7.656** 
height 1.943 7.558** 7.569** 7.580** 7.591** 7.602** 7.613** 7.624** 7.635** 7.646** 7.656** 
height 1.944 7.559** 7.570** 7.581** 7.592** 7.602** 7.613** 7.624** 7.635** 7.646** 7.657** 
height 1.945 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.624** 7.635** 7.646** 7.657** 
height 1.946 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.635** 7.646** 7.657** 
height 1.947 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 7.646** 7.657** 
height 1.948 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 7.647** 7.657** 
height 1.949 7.559** 7.570** 7.581** 7.592** 7.603** 7.614** 7.625** 7.636** 7.647** 7.657** 
height 1.95 7.560** 7.571** 7.582** 7.593** 7.604** 7.614** 7.625** 7.636** 7.647** 7.658** 
height 1.951 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.625** 7.636** 7.647** 7.658** 
height 1.952 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.636** 7.647** 7.658** 
height 1.953 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 7.647** 7.658** 
height 1.954 7.560** 7.571** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 7.647** 7.658** 
height 1.955 7.561** 7.572** 7.582** 7.593** 7.604** 7.615** 7.626** 7.637** 7.648** 7.658** 
height 1.956 7.561** 7.572** 7.583** 7.594** 7.605** 7.615** 7.626** 7.637** 7.648** 7.659** 
height 1.957 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.626** 7.637** 7.648** 7.659** 
height 1.958 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.637** 7.648** 7.659** 
height 1.959 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.637** 7.648** 7.659** 
height 1.96 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.638** 7.648** 7.659** 
height 1.961 7.561** 7.572** 7.583** 7.594** 7.605** 7.616** 7.627** 7.638** 7.649** 7.659** 
height 1.962 7.562** 7.573** 7.584** 7.595** 7.605** 7.616** 7.627** 7.638** 7.649** 7.659** 
height 1.963 7.562** 7.573** 7.584** 7.595** 7.606** 7.616** 7.627** 7.638** 7.649** 7.660** 
height 1.964 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.627** 7.638** 7.649** 7.660** 
height 1.965 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.638** 7.649** 7.660** 
height 1.966 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.639** 7.649** 7.660** 
height 1.967 7.562** 7.573** 7.584** 7.595** 7.606** 7.617** 7.628** 7.639** 7.649** 7.660** 
height 1.968 7.563** 7.574** 7.584** 7.595** 7.606** 7.617** 7.628** 7.639** 7.650** 7.660** 
height 1.969 7.563** 7.574** 7.585** 7.596** 7.606** 7.617** 7.628** 7.639** 7.650** 7.660** 
height 1.97 7.563** 7.574** 7.585** 7.596** 7.607** 7.617** 7.628** 7.639** 7.650** 7.661** 
height 1.971 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.628** 7.639** 7.650** 7.661** 
height 1.972 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.639** 7.650** 7.661** 
height 1.973 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.639** 7.650** 7.661** 
height 1.974 7.563** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.640** 7.650** 7.661** 
height 1.975 7.564** 7.574** 7.585** 7.596** 7.607** 7.618** 7.629** 7.640** 7.650** 7.661** 
height 1.976 7.564** 7.575** 7.586** 7.596** 7.607** 7.618** 7.629** 7.640** 7.651** 7.661** 
height 1.977 7.564** 7.575** 7.586** 7.597** 7.607** 7.618** 7.629** 7.640** 7.651** 7.661** 
height 1.978 7.564** 7.575** 7.586** 7.597** 7.608** 7.618** 7.629** 7.640** 7.651** 7.662** 
height 1.979 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.629** 7.640** 7.651** 7.662** 
height 1.98 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.629** 7.640** 7.651** 7.662** 
height 1.981 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.640** 7.651** 7.662** 
height 1.982 7.564** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.640** 7.651** 7.662** 
height 1.983 7.565** 7.575** 7.586** 7.597** 7.608** 7.619** 7.630** 7.641** 7.651** 7.662** 
height 1.984 7.565** 7.576** 7.587** 7.597** 7.608** 7.619** 7.630** 7.641** 7.651** 7.662** 
height 1.985 7.565** 7.576** 7.587** 7.598** 7.608** 7.619** 7.630** 7.641** 7.652** 7.662** 
minimum volume bound = 7.466at (a,c)= (1.24 1.742)

==> anc/125_127.txt <==
height 1.603 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.630*  
height 1.604 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.627*  
height 1.605 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.623*  
height 1.606 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.620*  
height 1.607 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.624*  7.617*  
height 1.608 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.621*  7.615   
height 1.609 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.617*  7.616   
height 1.61 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.621*  7.614*  7.617   
height 1.611 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.618*  7.611   7.618   
height 1.612 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.614*  7.612   7.618   
height 1.613 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.611*  7.612   7.619   
height 1.614 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.615*  7.608*  7.613   7.620   
height 1.615 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.612*  7.607   7.614   7.621   
height 1.616 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.609*  7.607   7.614   7.621   
height 1.617 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.613*  7.605*  7.608   7.615   7.622   
height 1.618 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.609*  7.602*  7.609   7.616   7.623   
height 1.619 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.606*  7.603   7.610   7.617   7.624   
height 1.62 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.603*  7.603   7.610   7.618   7.625   
height 1.621 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.607*  7.600*  7.604   7.611   7.618   7.625   
height 1.622 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.604*  7.598   7.605   7.612   7.619   7.626   
height 1.623 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.601*  7.598   7.606   7.613   7.620   7.627   
height 1.624 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.598*  7.599   7.606   7.613   7.621   7.628   
height 1.625 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.602*  7.594*  7.600   7.607   7.614   7.621   7.628   
height 1.626 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.599*  7.593   7.601   7.608   7.615   7.622   7.629   
height 1.627 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.595*  7.594   7.601   7.609   7.616   7.623   7.630   
height 1.628 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.592*  7.595   7.602   7.609   7.617   7.624   7.631   
height 1.629 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.597*  7.589*  7.596   7.603   7.610   7.617   7.625   7.632   
height 1.63 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.593*  7.589   7.596   7.604   7.611   7.618   7.625   7.632   
height 1.631 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.590*  7.590   7.597   7.604   7.612   7.619   7.626   7.633   
height 1.632 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.595*  7.587*  7.590   7.598   7.605   7.612   7.620   7.627   7.634   
height 1.633 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.592*  7.584*  7.591   7.599   7.606   7.613   7.620   7.628   7.635   
height 1.634 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.589*  7.584   7.592   7.599   7.607   7.614   7.621   7.628   7.636   
height 1.635 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.585*  7.585   7.593   7.600   7.607   7.615   7.622   7.629   7.636   
height 1.636 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.590*  7.582*  7.586   7.593   7.601   7.608   7.616   7.623   7.630   7.637   
height 1.637 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.587*  7.579*  7.587   7.594   7.602   7.609   7.616   7.624   7.631   7.638   
height 1.638 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.584*  7.580   7.587   7.595   7.602   7.610   7.617   7.624   7.632   7.639   
height 1.639 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.581*  7.580   7.588   7.596   7.603   7.611   7.618   7.625   7.633   7.640   
height 1.64 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.585*  7.578*  7.581   7.589   7.596   7.604   7.611   7.619   7.626   7.633   7.641   
height 1.641 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.582*  7.575*  7.582   7.590   7.597   7.605   7.612   7.619   7.627   7.634   7.641   
height 1.642 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.579*  7.575   7.583   7.590   7.598   7.605   7.613   7.620   7.628   7.635   7.642   
height 1.643 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.576*  7.576   7.583   7.591   7.599   7.606   7.614   7.621   7.628   7.636   7.643   
height 1.644 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.581*  7.573*  7.576   7.584   7.592   7.599   7.607   7.614   7.622   7.629   7.637   7.644   
height 1.645 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.578*  7.570*  7.577   7.585   7.593   7.600   7.608   7.615   7.623   7.630   7.637   7.645   
height 1.646 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.575*  7.570   7.578   7.586   7.593   7.601   7.609   7.616   7.624   7.631   7.638   7.646   
height 1.647 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.572*  7.571   7.579   7.586   7.594   7.602   7.609   7.617   7.624   7.632   7.639   7.646   
height 1.648 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.569*  7.572   7.579   7.587   7.595   7.602   7.610   7.618   7.625   7.633   7.640   7.647   
height 1.649 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.573*  7.566*  7.572   7.580   7.588   7.596   7.603   7.611   7.618   7.626   7.633   7.641   7.648   
height 1.65 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.570*  7.565   7.573   7.581   7.589   7.596   7.604   7.612   7.619   7.627   7.634   7.642   7.649   
height 1.651 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.567*  7.566   7.574   7.582   7.589   7.597   7.605   7.612   7.620   7.628   7.635   7.643   7.650   
height 1.652 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.564*  7.567   7.575   7.582   7.590   7.598   7.606   7.613   7.621   7.628   7.636   7.643   7.651   
height 1.653 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.569*  7.562*  7.567   7.575   7.583   7.591   7.599   7.606   7.614   7.622   7.629   7.637   7.644   7.652   
height 1.654 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.566*  7.560   7.568   7.576   7.584   7.592   7.599   7.607   7.615   7.622   7.630   7.638   7.645   7.652   
height 1.655 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.563*  7.561   7.569   7.577   7.585   7.592   7.600   7.608   7.616   7.623   7.631   7.638   7.646   7.653   
height 1.656 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.560*  7.562   7.570   7.577   7.585   7.593   7.601   7.609   7.616   7.624   7.632   7.639   7.647   7.654   
height 1.657 OutofR  OutofR  OutofR  OutofR  OutofR  7.565*  7.558*  7.562   7.570   7.578   7.586   7.594   7.602   7.610   7.617   7.625   7.633   7.640   7.648   7.655   
height 1.658 OutofR  OutofR  OutofR  OutofR  OutofR  7.562*  7.555   7.563   7.571   7.579   7.587   7.595   7.603   7.610   7.618   7.626   7.633   7.641   7.648   7.656   
height 1.659 OutofR  OutofR  OutofR  OutofR  OutofR  7.560*  7.556   7.564   7.572   7.580   7.588   7.596   7.603   7.611   7.619   7.627   7.634   7.642   7.649   7.657   
height 1.66 OutofR  OutofR  OutofR  OutofR  OutofR  7.557*  7.556   7.564   7.572   7.580   7.588   7.596   7.604   7.612   7.620   7.627   7.635   7.643   7.650   7.658   
height 1.661 OutofR  OutofR  OutofR  OutofR  OutofR  7.554*  7.557   7.565   7.573   7.581   7.589   7.597   7.605   7.613   7.621   7.628   7.636   7.644   7.651   7.659   
height 1.662 OutofR  OutofR  OutofR  OutofR  7.559*  7.551*  7.558   7.566   7.574   7.582   7.590   7.598   7.606   7.614   7.621   7.629   7.637   7.644   7.652   7.659   
height 1.663 OutofR  OutofR  OutofR  OutofR  7.556*  7.550   7.558   7.567   7.575   7.583   7.591   7.599   7.607   7.614   7.622   7.630   7.638   7.645   7.653   7.660   
height 1.664 OutofR  OutofR  OutofR  OutofR  7.553*  7.551   7.559   7.567   7.575   7.584   7.592   7.600   7.607   7.615   7.623   7.631   7.638   7.646   7.654   7.661   
height 1.665 OutofR  OutofR  OutofR  OutofR  7.550*  7.552   7.560   7.568   7.576   7.584   7.592   7.600   7.608   7.616   7.624   7.632   7.639   7.647   7.655   7.662   
height 1.666 OutofR  OutofR  OutofR  7.555*  7.547*  7.552   7.561   7.569   7.577   7.585   7.593   7.601   7.609   7.617   7.625   7.632   7.640   7.648   7.655   7.663   
height 1.667 OutofR  OutofR  OutofR  7.552*  7.545   7.553   7.561   7.570   7.578   7.586   7.594   7.602   7.610   7.618   7.626   7.633   7.641   7.649   7.656   7.664   
height 1.668 OutofR  OutofR  OutofR  7.549*  7.546   7.554   7.562   7.570   7.579   7.587   7.595   7.603   7.611   7.619   7.626   7.634   7.642   7.650   7.657   7.665   
height 1.669 OutofR  OutofR  OutofR  7.547*  7.546   7.555   7.563   7.571   7.579   7.587   7.595   7.603   7.611   7.619   7.627   7.635   7.643   7.650   7.658   7.666   
height 1.67 OutofR  OutofR  OutofR  7.544*  7.547   7.555   7.564   7.572   7.580   7.588   7.596   7.604   7.612   7.620   7.628   7.636   7.644   7.651   7.659   7.667   
height 1.671 OutofR  OutofR  7.549*  7.541*  7.548   7.556   7.564   7.573   7.581   7.589   7.597   7.605   7.613   7.621   7.629   7.637   7.645   7.652   7.660   7.668   
height 1.672 OutofR  OutofR  7.546*  7.540   7.548   7.557   7.565   7.573   7.582   7.590   7.598   7.606   7.614   7.622   7.630   7.638   7.645   7.653   7.661   7.668   
height 1.673 OutofR  OutofR  7.543*  7.541   7.549   7.557   7.566   7.574   7.582   7.591   7.599   7.607   7.615   7.623   7.631   7.638   7.646   7.654   7.662   7.669   
height 1.674 OutofR  OutofR  7.540*  7.541   7.550   7.558   7.567   7.575   7.583   7.591   7.599   7.608   7.616   7.624   7.631   7.639   7.647   7.655   7.663   7.670   
height 1.675 OutofR  7.546*  7.538*  7.542   7.551   7.559   7.567   7.576   7.584   7.592   7.600   7.608   7.616   7.624   7.632   7.640   7.648   7.656   7.664   7.671   
height 1.676 OutofR  7.543*  7.535*  7.543   7.551   7.560   7.568   7.576   7.585   7.593   7.601   7.609   7.617   7.625   7.633   7.641   7.649   7.657   7.664   7.672   
height 1.677 OutofR  7.540*  7.535   7.543   7.552   7.560   7.569   7.577   7.585   7.594   7.602   7.610   7.618   7.626   7.634   7.642   7.650   7.658   7.665   7.673   
height 1.678 OutofR  7.537*  7.536   7.544   7.553   7.561   7.570   7.578   7.586   7.594   7.603   7.611   7.619   7.627   7.635   7.643   7.651   7.658   7.666   7.674   
height 1.679 OutofR  7.534*  7.536   7.545   7.553   7.562   7.570   7.579   7.587   7.595   7.603   7.612   7.620   7.628   7.636   7.644   7.652   7.659   7.667   7.675   
height 1.68 7.540*  7.532*  7.537   7.546   7.554   7.563   7.571   7.579   7.588   7.596   7.604   7.612   7.621   7.629   7.637   7.645   7.652   7.660   7.668   7.676   
height 1.681 7.537*  7.529   7.538   7.546   7.555   7.563   7.572   7.580   7.589   7.597   7.605   7.613   7.621   7.629   7.637   7.645   7.653   7.661   7.669   7.677   
height 1.682 7.534*  7.530   7.538   7.547   7.556   7.564   7.573   7.581   7.589   7.598   7.606   7.614   7.622   7.630   7.638   7.646   7.654   7.662   7.670   7.678   
height 1.683 7.532*  7.530   7.539   7.548   7.556   7.565   7.573   7.582   7.590   7.598   7.607   7.615   7.623   7.631   7.639   7.647   7.655   7.663   7.671   7.679   
height 1.684 7.529*  7.531   7.540   7.549   7.557   7.566   7.574   7.583   7.591   7.599   7.608   7.616   7.624   7.632   7.640   7.648   7.656   7.664   7.672   7.679   
height 1.685 7.526*  7.532   7.541   7.549   7.558   7.566   7.575   7.583   7.592   7.600   7.608   7.617   7.625   7.633   7.641   7.649   7.657   7.665   7.673   7.680   
height 1.686 7.524   7.533   7.541   7.550   7.559   7.567   7.576   7.584   7.593   7.601   7.609   7.617   7.626   7.634   7.642   7.650   7.658   7.666   7.674   7.681   
height 1.687 7.524   7.533   7.542   7.551   7.559   7.568   7.577   7.585   7.593   7.602   7.610   7.618   7.626   7.635   7.643   7.651   7.659   7.667   7.674   7.682   
height 1.688 7.525   7.534   7.543   7.551   7.560   7.569   7.577   7.586   7.594   7.603   7.611   7.619   7.627   7.635   7.644   7.652   7.660   7.668   7.675   7.683   
height 1.689 7.526   7.535   7.543   7.552   7.561   7.570   7.578   7.587   7.595   7.603   7.612   7.620   7.628   7.636   7.644   7.652   7.660   7.668   7.676   7.684   
height 1.69 7.527   7.535   7.544   7.553   7.562   7.570   7.579   7.587   7.596   7.604   7.613   7.621   7.629   7.637   7.645   7.653   7.661   7.669   7.677   7.685   
height 1.691 7.527   7.536   7.545   7.554   7.562   7.571   7.580   7.588   7.597   7.605   7.613   7.622   7.630   7.638   7.646   7.654   7.662   7.670   7.678   7.686   
height 1.692 7.528   7.537   7.546   7.554   7.563   7.572   7.580   7.589   7.597   7.606   7.614   7.623   7.631   7.639   7.647   7.655   7.663   7.671   7.679   7.687   
height 1.693 7.529   7.538   7.546   7.555   7.564   7.573   7.581   7.590   7.598   7.607   7.615   7.623   7.632   7.640   7.648   7.656   7.664   7.672   7.680   7.688   
height 1.694 7.529   7.538   7.547   7.556   7.565   7.573   7.582   7.591   7.599   7.608   7.616   7.624   7.632   7.641   7.649   7.657   7.665   7.673   7.681   7.689   
height 1.695 7.530   7.539   7.548   7.557   7.565   7.574   7.583   7.591   7.600   7.608   7.617   7.625   7.633   7.642   7.650   7.658   7.666   7.674   7.682   7.690   
height 1.696 7.531   7.540   7.549   7.557   7.566   7.575   7.584   7.592   7.601   7.609   7.618   7.626   7.634   7.642   7.651   7.659   7.667   7.675   7.683   7.691   
height 1.697 7.532   7.540   7.549   7.558   7.567   7.576   7.584   7.593   7.602   7.610   7.618   7.627   7.635   7.643   7.652   7.660   7.668   7.676   7.684   7.692   
height 1.698 7.532   7.541   7.550   7.559   7.568   7.577   7.585   7.594   7.602   7.611   7.619   7.628   7.636   7.644   7.652   7.661   7.669   7.677   7.685   7.693   
height 1.699 7.533   7.542   7.551   7.560   7.569   7.577   7.586   7.595   7.603   7.612   7.620   7.629   7.637   7.645   7.653   7.662   7.670   7.678   7.686   7.694   
height 1.7 7.534   7.543   7.552   7.561   7.569   7.578   7.587   7.595   7.604   7.613   7.621   7.629   7.638   7.646   7.654   7.662   7.671   7.679   7.687   7.695   
height 1.701 7.534   7.543   7.552   7.561   7.570   7.579   7.588   7.596   7.605   7.613   7.622   7.630   7.639   7.647   7.655   7.663   7.672   7.680   7.688   7.696   
height 1.702 7.535   7.544   7.553   7.562   7.571   7.580   7.588   7.597   7.606   7.614   7.623   7.631   7.640   7.648   7.656   7.664   7.672   7.681   7.689   7.697   
height 1.703 7.536   7.545   7.554   7.563   7.572   7.580   7.589   7.598   7.606   7.615   7.624   7.632   7.640   7.649   7.657   7.665   7.673   7.682   7.690   7.698   
height 1.704 7.537   7.546   7.555   7.564   7.572   7.581   7.590   7.599   7.607   7.616   7.624   7.633   7.641   7.650   7.658   7.666   7.674   7.682   7.691   7.699   
height 1.705 7.537   7.546   7.555   7.564   7.573   7.582   7.591   7.600   7.608   7.617   7.625   7.634   7.642   7.651   7.659   7.667   7.675   7.683   7.691   7.700   
height 1.706 7.538   7.547   7.556   7.565   7.574   7.583   7.592   7.600   7.609   7.618   7.626   7.635   7.643   7.651   7.660   7.668   7.676   7.684   7.692   7.700   
height 1.707 7.539   7.548   7.557   7.566   7.575   7.584   7.592   7.601   7.610   7.618   7.627   7.636   7.644   7.652   7.661   7.669   7.677   7.685   7.693   7.701   
height 1.708 7.540   7.549   7.558   7.567   7.576   7.584   7.593   7.602   7.611   7.619   7.628   7.636   7.645   7.653   7.662   7.670   7.678   7.686   7.694   7.702   
height 1.709 7.540   7.549   7.558   7.567   7.576   7.585   7.594   7.603   7.612   7.620   7.629   7.637   7.646   7.654   7.662   7.671   7.679   7.687   7.695   7.703   
height 1.71 7.541   7.550   7.559   7.568   7.577   7.586   7.595   7.604   7.612   7.621   7.630   7.638   7.647   7.655   7.663   7.672   7.680   7.688   7.696   7.704   
height 1.711 7.542   7.551   7.560   7.569   7.578   7.587   7.596   7.605   7.613   7.622   7.631   7.639   7.648   7.656   7.664   7.673   7.681   7.689   7.697   7.705   
height 1.712 7.543   7.552   7.561   7.570   7.579   7.588   7.597   7.605   7.614   7.623   7.631   7.640   7.648   7.657   7.665   7.674   7.682   7.690   7.698   7.706   
height 1.713 7.543   7.552   7.562   7.571   7.580   7.589   7.597   7.606   7.615   7.624   7.632   7.641   7.649   7.658   7.666   7.675   7.683   7.691   7.699   7.707   
height 1.714 7.544   7.553   7.562   7.571   7.580   7.589   7.598   7.607   7.616   7.624   7.633   7.642   7.650   7.659   7.667   7.675   7.684   7.692   7.700   7.708   
height 1.715 7.545   7.554   7.563   7.572   7.581   7.590   7.599   7.608   7.617   7.625   7.634   7.643   7.651   7.660   7.668   7.676   7.685   7.693   7.701   7.709   
height 1.716 7.546   7.555   7.564   7.573   7.582   7.591   7.600   7.609   7.618   7.626   7.635   7.644   7.652   7.661   7.669   7.677   7.686   7.694   7.702   7.710   
height 1.717 7.546   7.556   7.565   7.574   7.583   7.592   7.601   7.610   7.618   7.627   7.636   7.644   7.653   7.661   7.670   7.678   7.687   7.695   7.703   7.711   
height 1.718 7.547   7.556   7.565   7.575   7.584   7.593   7.602   7.610   7.619   7.628   7.637   7.645   7.654   7.662   7.671   7.679   7.688   7.696   7.704   7.712   
height 1.719 7.548   7.557   7.566   7.575   7.584   7.593   7.602   7.611   7.620   7.629   7.638   7.646   7.655   7.663   7.672   7.680   7.689   7.697   7.705   7.713   
height 1.72 7.549   7.558   7.567   7.576   7.585   7.594   7.603   7.612   7.621   7.630   7.638   7.647   7.656   7.664   7.673   7.681   7.690   7.698   7.706   7.714   
height 1.721 7.549   7.559   7.568   7.577   7.586   7.595   7.604   7.613   7.622   7.631   7.639   7.648   7.657   7.665   7.674   7.682   7.691   7.699   7.707   7.715   
height 1.722 7.550   7.559   7.569   7.578   7.587   7.596   7.605   7.614   7.623   7.631   7.640   7.649   7.658   7.666   7.675   7.683   7.691   7.700   7.708   7.716   
height 1.723 7.551   7.560   7.569   7.579   7.588   7.597   7.606   7.615   7.624   7.632   7.641   7.650   7.658   7.667   7.676   7.684   7.692   7.701   7.709   7.717   
height 1.724 7.552   7.561   7.570   7.579   7.589   7.598   7.607   7.616   7.624   7.633   7.642   7.651   7.659   7.668   7.677   7.685   7.693   7.702   7.710   7.718   
height 1.725 7.552   7.562   7.571   7.580   7.589   7.598   7.607   7.616   7.625   7.634   7.643   7.652   7.660   7.669   7.677   7.686   7.694   7.703   7.711   7.719   
height 1.726 7.553   7.563   7.572   7.581   7.590   7.599   7.608   7.617   7.626   7.635   7.644   7.653   7.661   7.670   7.678   7.687   7.695   7.704   7.712   7.720   
height 1.727 7.554   7.563   7.573   7.582   7.591   7.600   7.609   7.618   7.627   7.636   7.645   7.653   7.662   7.671   7.679   7.688   7.696   7.705   7.713   7.721   
height 1.728 7.555   7.564   7.573   7.583   7.592   7.601   7.610   7.619   7.628   7.637   7.646   7.654   7.663   7.672   7.680   7.689   7.697   7.706   7.714   7.722   
height 1.729 7.556   7.565   7.574   7.583   7.593   7.602   7.611   7.620   7.629   7.638   7.647   7.655   7.664   7.673   7.681   7.690   7.698   7.707   7.715   7.723   
height 1.73 7.556   7.566   7.575   7.584   7.594   7.603   7.612   7.621   7.630   7.639   7.647   7.656   7.665   7.674   7.682   7.691   7.699   7.708   7.716   7.724   
height 1.731 7.557   7.566   7.576   7.585   7.594   7.603   7.613   7.622   7.631   7.640   7.648   7.657   7.666   7.675   7.683   7.692   7.700   7.709   7.717   7.725   
height 1.732 7.558   7.567   7.577   7.586   7.595   7.604   7.613   7.622   7.631   7.640   7.649   7.658   7.667   7.676   7.684   7.693   7.701   7.710   7.718   7.726   
height 1.733 7.559   7.568   7.577   7.587   7.596   7.605   7.614   7.623   7.632   7.641   7.650   7.659   7.668   7.676   7.685   7.694   7.702   7.711   7.719   7.727   
height 1.734 7.559   7.569   7.578   7.588   7.597   7.606   7.615   7.624   7.633   7.642   7.651   7.660   7.669   7.677   7.686   7.695   7.703   7.712   7.720   7.728   
height 1.735 7.560   7.570   7.579   7.588   7.598   7.607   7.616   7.625   7.634   7.643   7.652   7.661   7.670   7.678   7.687   7.696   7.704   7.713   7.721   7.730   
height 1.736 7.561   7.570   7.580   7.589   7.599   7.608   7.617   7.626   7.635   7.644   7.653   7.662   7.671   7.679   7.688   7.697   7.705   7.714   7.722   7.731   
height 1.737 7.562   7.571   7.581   7.590   7.599   7.609   7.618   7.627   7.636   7.645   7.654   7.663   7.672   7.680   7.689   7.698   7.706   7.715   7.723   7.732   
height 1.738 7.563   7.572   7.582   7.591   7.600   7.609   7.619   7.628   7.637   7.646   7.655   7.664   7.672   7.681   7.690   7.699   7.707   7.716   7.724   7.733   
height 1.739 7.563   7.573   7.582   7.592   7.601   7.610   7.620   7.629   7.638   7.647   7.656   7.665   7.673   7.682   7.691   7.700   7.708   7.717   7.725   7.734   
height 1.74 7.564   7.574   7.583   7.593   7.602   7.611   7.620   7.630   7.639   7.648   7.657   7.666   7.674   7.683   7.692   7.701   7.709   7.718   7.726   7.735   
height 1.741 7.565   7.575   7.584   7.593   7.603   7.612   7.621   7.630   7.640   7.649   7.658   7.666   7.675   7.684   7.693   7.702   7.710   7.719   7.727   7.736   
height 1.742 7.566   7.575   7.585   7.594   7.604   7.613   7.622   7.631   7.640   7.649   7.658   7.667   7.676   7.685   7.694   7.703   7.711   7.720   7.728   7.737   
height 1.743 7.567   7.576   7.586   7.595   7.604   7.614   7.623   7.632   7.641   7.650   7.659   7.668   7.677   7.686   7.695   7.704   7.712   7.721   7.729   7.738   
height 1.744 7.567   7.577   7.586   7.596   7.605   7.615   7.624   7.633   7.642   7.651   7.660   7.669   7.678   7.687   7.696   7.705   7.713   7.722   7.730   7.739   
height 1.745 7.568   7.578   7.587   7.597   7.606   7.616   7.625   7.634   7.643   7.652   7.661   7.670   7.679   7.688   7.697   7.705   7.714   7.723   7.731   7.740   
height 1.746 7.569   7.579   7.588   7.598   7.607   7.616   7.626   7.635   7.644   7.653   7.662   7.671   7.680   7.689   7.698   7.706   7.715   7.724   7.732   7.741   
height 1.747 7.570   7.579   7.589   7.598   7.608   7.617   7.627   7.636   7.645   7.654   7.663   7.672   7.681   7.690   7.699   7.707   7.716   7.725   7.733   7.742   
height 1.748 7.571   7.580   7.590   7.599   7.609   7.618   7.627   7.637   7.646   7.655   7.664   7.673   7.682   7.691   7.700   7.708   7.717   7.726   7.734   7.743   
height 1.749 7.571   7.581   7.591   7.600   7.610   7.619   7.628   7.638   7.647   7.656   7.665   7.674   7.683   7.692   7.701   7.709   7.718   7.727   7.735   7.744   
height 1.75 7.572   7.582   7.591   7.601   7.610   7.620   7.629   7.638   7.648   7.657   7.666   7.675   7.684   7.693   7.702   7.710   7.719   7.728   7.737   7.745   
height 1.751 7.573   7.583   7.592   7.602   7.611   7.621   7.630   7.639   7.649   7.658   7.667   7.676   7.685   7.694   7.703   7.711   7.720   7.729   7.738   7.746   
height 1.752 7.574   7.584   7.593   7.603   7.612   7.622   7.631   7.640   7.650   7.659   7.668   7.677   7.686   7.695   7.704   7.712   7.721   7.730   7.739   7.747   
height 1.753 7.575   7.584   7.594   7.604   7.613   7.623   7.632   7.641   7.650   7.660   7.669   7.678   7.687   7.696   7.705   7.713   7.722   7.731   7.740   7.748   
height 1.754 7.575   7.585   7.595   7.604   7.614   7.623   7.633   7.642   7.651   7.661   7.670   7.679   7.688   7.697   7.706   7.714   7.723   7.732   7.741   7.749   
height 1.755 7.576   7.586   7.596   7.605   7.615   7.624   7.634   7.643   7.652   7.662   7.671   7.680   7.689   7.698   7.707   7.715   7.724   7.733   7.742   7.750   
height 1.756 7.577   7.587   7.597   7.606   7.616   7.625   7.635   7.644   7.653   7.662   7.672   7.681   7.690   7.699   7.708   7.717   7.725   7.734   7.743   7.751   
height 1.757 7.578   7.588   7.597   7.607   7.617   7.626   7.635   7.645   7.654   7.663   7.673   7.682   7.691   7.700   7.709   7.718   7.726   7.735   7.744   7.752   
height 1.758 7.579   7.589   7.598   7.608   7.617   7.627   7.636   7.646   7.655   7.664   7.674   7.683   7.692   7.701   7.710   7.719   7.727   7.736   7.745   7.753   
height 1.759 7.580   7.589   7.599   7.609   7.618   7.628   7.637   7.647   7.656   7.665   7.674   7.684   7.693   7.702   7.711   7.720   7.728   7.737   7.746   7.755   
height 1.76 7.580   7.590   7.600   7.610   7.619   7.629   7.638   7.648   7.657   7.666   7.675   7.685   7.694   7.703   7.712   7.721   7.729   7.738   7.747   7.756   
height 1.761 7.581   7.591   7.601   7.610   7.620   7.630   7.639   7.649   7.658   7.667   7.676   7.686   7.695   7.704   7.713   7.722   7.730   7.739   7.748   7.757   
height 1.762 7.582   7.592   7.602   7.611   7.621   7.631   7.640   7.649   7.659   7.668   7.677   7.687   7.696   7.705   7.714   7.723   7.731   7.740   7.749   7.758   
height 1.763 7.583   7.593   7.603   7.612   7.622   7.631   7.641   7.650   7.660   7.669   7.678   7.687   7.697   7.706   7.715   7.724   7.732   7.741   7.750   7.759   
height 1.764 7.584   7.594   7.603   7.613   7.623   7.632   7.642   7.651   7.661   7.670   7.679   7.688   7.698   7.707   7.716   7.725   7.734   7.742   7.751   7.760   
height 1.765 7.585   7.594   7.604   7.614   7.624   7.633   7.643   7.652   7.662   7.671   7.680   7.689   7.699   7.708   7.717   7.726   7.735   7.743   7.752   7.761   
height 1.766 7.585   7.595   7.605   7.615   7.625   7.634   7.644   7.653   7.663   7.672   7.681   7.690   7.700   7.709   7.718   7.727   7.736   7.744   7.753   7.762   
height 1.767 7.586   7.596   7.606   7.616   7.625   7.635   7.645   7.654   7.663   7.673   7.682   7.691   7.701   7.710   7.719   7.728   7.737   7.746   7.754   7.763   
height 1.768 7.587   7.597   7.607   7.617   7.626   7.636   7.645   7.655   7.664   7.674   7.683   7.692   7.702   7.711   7.720   7.729   7.738   7.747   7.755   7.764   
height 1.769 7.588   7.598   7.608   7.617   7.627   7.637   7.646   7.656   7.665   7.675   7.684   7.693   7.703   7.712   7.721   7.730   7.739   7.748   7.756   7.765   
height 1.77 7.589   7.599   7.609   7.618   7.628   7.638   7.647   7.657   7.666   7.676   7.685   7.694   7.704   7.713   7.722   7.731   7.740   7.749   7.758   7.766   
height 1.771 7.590   7.600   7.609   7.619   7.629   7.639   7.648   7.658   7.667   7.677   7.686   7.695   7.705   7.714   7.723   7.732   7.741   7.750   7.759   7.767   
height 1.772 7.590   7.600   7.610   7.620   7.630   7.640   7.649   7.659   7.668   7.678   7.687   7.696   7.705   7.715   7.724   7.733   7.742   7.751   7.760   7.768   
height 1.773 7.591   7.601   7.611   7.621   7.631   7.640   7.650   7.660   7.669   7.679   7.688   7.697   7.706   7.716   7.725   7.734   7.743   7.752   7.761   7.770   
height 1.774 7.592   7.602   7.612   7.622   7.632   7.641   7.651   7.661   7.670   7.680   7.689   7.698   7.707   7.717   7.726   7.735   7.744   7.753   7.762   7.771   
height 1.775 7.593   7.603   7.613   7.623   7.633   7.642   7.652   7.662   7.671   7.680   7.690   7.699   7.708   7.718   7.727   7.736   7.745   7.754   7.763   7.772   
height 1.776 7.594   7.604   7.614   7.624   7.633   7.643   7.653   7.662   7.672   7.681   7.691   7.700   7.709   7.719   7.728   7.737   7.746   7.755   7.764   7.773   
height 1.777 7.595   7.605   7.615   7.625   7.634   7.644   7.654   7.663   7.673   7.682   7.692   7.701   7.710   7.720   7.729   7.738   7.747   7.756   7.765   7.774   
height 1.778 7.596   7.606   7.616   7.625   7.635   7.645   7.655   7.664   7.674   7.683   7.693   7.702   7.711   7.721   7.730   7.739   7.748   7.757   7.766   7.775   
height 1.779 7.596   7.606   7.616   7.626   7.636   7.646   7.656   7.665   7.675   7.684   7.694   7.703   7.713   7.722   7.731   7.740   7.749   7.758   7.767   7.776   
height 1.78 7.597   7.607   7.617   7.627   7.637   7.647   7.657   7.666   7.676   7.685   7.695   7.704   7.714   7.723   7.732   7.741   7.750   7.759   7.768   7.777   
height 1.781 7.598   7.608   7.618   7.628   7.638   7.648   7.658   7.667   7.677   7.686   7.696   7.705   7.715   7.724   7.733   7.742   7.751   7.760   7.769   7.778   
height 1.782 7.599   7.609   7.619   7.629   7.639   7.649   7.658   7.668   7.678   7.687   7.697   7.706   7.716   7.725   7.734   7.743   7.752   7.761   7.770   7.779   
height 1.783 7.600   7.610   7.620   7.630   7.640   7.650   7.659   7.669   7.679   7.688   7.698   7.707   7.717   7.726   7.735   7.744   7.753   7.762   7.771   7.780   
height 1.784 7.601   7.611   7.621   7.631   7.641   7.651   7.660   7.670   7.680   7.689   7.699   7.708   7.718   7.727   7.736   7.745   7.754   7.764   7.773   7.781   
height 1.785 7.602   7.612   7.622   7.632   7.642   7.651   7.661   7.671   7.681   7.690   7.700   7.709   7.719   7.728   7.737   7.746   7.755   7.765   7.774   7.783   
height 1.786 7.602   7.613   7.623   7.633   7.643   7.652   7.662   7.672   7.682   7.691   7.701   7.710   7.720   7.729   7.738   7.747   7.757   7.766   7.775   7.784   
height 1.787 7.603   7.613   7.624   7.634   7.643   7.653   7.663   7.673   7.683   7.692   7.702   7.711   7.721   7.730   7.739   7.748   7.758   7.767   7.776   7.785   
height 1.788 7.604   7.614   7.624   7.634   7.644   7.654   7.664   7.674   7.684   7.693   7.703   7.712   7.722   7.731   7.740   7.749   7.759   7.768   7.777   7.786   
height 1.789 7.605   7.615   7.625   7.635   7.645   7.655   7.665   7.675   7.684   7.694   7.704   7.713   7.723   7.732   7.741   7.751   7.760   7.769   7.778   7.787   
height 1.79 7.606   7.616   7.626   7.636   7.646   7.656   7.666   7.676   7.685   7.695   7.705   7.714   7.724   7.733   7.742   7.752   7.761   7.770   7.779   7.788   
height 1.791 7.607   7.617   7.627   7.637   7.647   7.657   7.667   7.677   7.686   7.696   7.706   7.715   7.725   7.734   7.743   7.753   7.762   7.771   7.780   7.789   
height 1.792 7.608   7.618   7.628   7.638   7.648   7.658   7.668   7.678   7.687   7.697   7.707   7.716   7.726   7.735   7.744   7.754   7.763   7.772   7.781   7.790   
height 1.793 7.608   7.619   7.629   7.639   7.649   7.659   7.669   7.679   7.688   7.698   7.708   7.717   7.727   7.736   7.745   7.755   7.764   7.773   7.782   7.791   
height 1.794 7.609   7.620   7.630   7.640   7.650   7.660   7.670   7.680   7.689   7.699   7.709   7.718   7.728   7.737   7.747   7.756   7.765   7.774   7.783   7.792   
height 1.795 7.610   7.620   7.631   7.641   7.651   7.661   7.671   7.681   7.690   7.700   7.710   7.719   7.729   7.738   7.748   7.757   7.766   7.775   7.784   7.794   
height 1.796 7.611   7.621   7.632   7.642   7.652   7.662   7.672   7.681   7.691   7.701   7.711   7.720   7.730   7.739   7.749   7.758   7.767   7.776   7.786   7.795   
height 1.797 7.612   7.622   7.632   7.643   7.653   7.663   7.673   7.682   7.692   7.702   7.712   7.721   7.731   7.740   7.750   7.759   7.768   7.778   7.787   7.796   
height 1.798 7.613   7.623   7.633   7.644   7.654   7.664   7.674   7.683   7.693   7.703   7.713   7.722   7.732   7.741   7.751   7.760   7.769   7.779   7.788   7.797   
height 1.799 7.614   7.624   7.634   7.644   7.655   7.665   7.675   7.684   7.694   7.704   7.714   7.723   7.733   7.742   7.752   7.761   7.770   7.780   7.789   7.798   
height 1.8 7.615   7.625   7.635   7.645   7.655   7.666   7.675   7.685   7.695   7.705   7.715   7.724   7.734   7.743   7.753   7.762   7.772   7.781   7.790   7.799   
height 1.801 7.616   7.626   7.636   7.646   7.656   7.666   7.676   7.686   7.696   7.706   7.716   7.725   7.735   7.744   7.754   7.763   7.773   7.782   7.791   7.800   
height 1.802 7.616   7.627   7.637   7.647   7.657   7.667   7.677   7.687   7.697   7.707   7.717   7.726   7.736   7.745   7.755   7.764   7.774   7.783   7.792   7.801   
height 1.803 7.617   7.628   7.638   7.648   7.658   7.668   7.678   7.688   7.698   7.708   7.718   7.727   7.737   7.747   7.756   7.765   7.775   7.784   7.793   7.802   
height 1.804 7.618   7.629   7.639   7.649   7.659   7.669   7.679   7.689   7.699   7.709   7.719   7.728   7.738   7.748   7.757   7.766   7.776   7.785   7.794   7.804   
height 1.805 7.619   7.629   7.640   7.650   7.660   7.670   7.680   7.690   7.700   7.710   7.720   7.729   7.739   7.749   7.758   7.768   7.777   7.786   7.795   7.805   
height 1.806 7.620** 7.630   7.641   7.651   7.661   7.671   7.681   7.691   7.701   7.711   7.721   7.730   7.740   7.750   7.759   7.769   7.778   7.787   7.797   7.806   
height 1.807 7.620** 7.631** 7.642   7.652   7.662   7.672   7.682   7.692   7.702   7.712   7.722   7.731   7.741   7.751   7.760   7.770   7.779   7.788   7.798   7.807   
height 1.808 7.621** 7.632** 7.642** 7.653   7.663   7.673   7.683   7.693   7.703   7.713   7.723   7.732   7.742   7.752   7.761   7.771   7.780   7.790   7.799   7.808   
height 1.809 7.621** 7.632** 7.643** 7.654   7.664   7.674   7.684   7.694   7.704   7.714   7.724   7.734   7.743   7.753   7.762   7.772   7.781   7.791   7.800   7.809   
height 1.81 7.622** 7.633** 7.644** 7.654** 7.665   7.675   7.685   7.695   7.705   7.715   7.725   7.735   7.744   7.754   7.763   7.773   7.782   7.792   7.801   7.810   
height 1.811 7.622** 7.633** 7.644** 7.655** 7.666** 7.676   7.686   7.696   7.706   7.716   7.726   7.736   7.745   7.755   7.764   7.774   7.783   7.793   7.802   7.811   
height 1.812 7.623** 7.634** 7.645** 7.655** 7.666** 7.677** 7.687   7.697   7.707   7.717   7.727   7.737   7.746   7.756   7.766   7.775   7.785   7.794   7.803   7.813   
height 1.813 7.623** 7.634** 7.645** 7.656** 7.667** 7.677** 7.688** 7.698   7.708   7.718   7.728   7.738   7.747   7.757   7.767   7.776   7.786   7.795   7.804   7.814   
height 1.814 7.624** 7.635** 7.646** 7.656** 7.667** 7.678** 7.688** 7.699   7.709   7.719   7.729   7.739   7.748   7.758   7.768   7.777   7.787   7.796   7.805   7.815   
height 1.815 7.625** 7.635** 7.646** 7.657** 7.668** 7.678** 7.689** 7.700** 7.710   7.720   7.730   7.740   7.749   7.759   7.769   7.778   7.788   7.797   7.807   7.816   
height 1.816 7.625** 7.636** 7.647** 7.657** 7.668** 7.679** 7.689** 7.700** 7.711** 7.721   7.731   7.741   7.750   7.760   7.770   7.779   7.789   7.798   7.808   7.817   
height 1.817 7.626** 7.636** 7.647** 7.658** 7.669** 7.679** 7.690** 7.701** 7.711** 7.722** 7.732   7.742   7.752   7.761   7.771   7.780   7.790   7.799   7.809   7.818   
height 1.818 7.626** 7.637** 7.648** 7.658** 7.669** 7.680** 7.690** 7.701** 7.712** 7.722** 7.733** 7.743   7.753   7.762   7.772   7.782   7.791   7.801   7.810   7.819   
height 1.819 7.627** 7.637** 7.648** 7.659** 7.670** 7.680** 7.691** 7.702** 7.712** 7.723** 7.733** 7.744   7.754   7.763   7.773   7.783   7.792   7.802   7.811   7.820   
height 1.82 7.627** 7.638** 7.649** 7.659** 7.670** 7.681** 7.691** 7.702** 7.713** 7.723** 7.734** 7.744** 7.755   7.764   7.774   7.784   7.793   7.803   7.812   7.822   
height 1.821 7.628** 7.638** 7.649** 7.660** 7.671** 7.681** 7.692** 7.703** 7.713** 7.724** 7.734** 7.745** 7.755** 7.766   7.775   7.785   7.794   7.804   7.813   7.823   
height 1.822 7.628** 7.639** 7.650** 7.660** 7.671** 7.682** 7.692** 7.703** 7.714** 7.724** 7.735** 7.745** 7.756** 7.766** 7.776   7.786   7.795   7.805   7.814   7.824   
height 1.823 7.629** 7.639** 7.650** 7.661** 7.672** 7.682** 7.693** 7.704** 7.714** 7.725** 7.735** 7.746** 7.756** 7.767** 7.777** 7.787   7.797   7.806   7.816   7.825   
height 1.824 7.629** 7.640** 7.651** 7.661** 7.672** 7.683** 7.693** 7.704** 7.715** 7.725** 7.736** 7.746** 7.757** 7.767** 7.778** 7.788** 7.798   7.807   7.817   7.826   
height 1.825 7.630** 7.640** 7.651** 7.662** 7.673** 7.683** 7.694** 7.705** 7.715** 7.726** 7.736** 7.747** 7.757** 7.768** 7.778** 7.789** 7.799   7.808   7.818   7.827   
height 1.826 7.630** 7.641** 7.652** 7.662** 7.673** 7.684** 7.694** 7.705** 7.716** 7.726** 7.737** 7.747** 7.758** 7.768** 7.779** 7.789** 7.799** 7.809   7.819   7.828   
height 1.827 7.630** 7.641** 7.652** 7.663** 7.674** 7.684** 7.695** 7.706** 7.716** 7.727** 7.737** 7.748** 7.758** 7.769** 7.779** 7.789** 7.800** 7.810** 7.820   7.830   
height 1.828 7.631** 7.642** 7.653** 7.663** 7.674** 7.685** 7.695** 7.706** 7.717** 7.727** 7.738** 7.748** 7.759** 7.769** 7.780** 7.790** 7.800** 7.811** 7.821** 7.831   
height 1.829 7.631** 7.642** 7.653** 7.664** 7.674** 7.685** 7.696** 7.706** 7.717** 7.728** 7.738** 7.749** 7.759** 7.770** 7.780** 7.790** 7.801** 7.811** 7.821** 7.832** 
height 1.83 7.632** 7.643** 7.653** 7.664** 7.675** 7.686** 7.696** 7.707** 7.718** 7.728** 7.739** 7.749** 7.760** 7.770** 7.780** 7.791** 7.801** 7.812** 7.822** 7.832** 
height 1.831 7.632** 7.643** 7.654** 7.665** 7.675** 7.686** 7.697** 7.707** 7.718** 7.729** 7.739** 7.750** 7.760** 7.771** 7.781** 7.791** 7.802** 7.812** 7.822** 7.833** 
height 1.832 7.633** 7.644** 7.654** 7.665** 7.676** 7.687** 7.697** 7.708** 7.718** 7.729** 7.740** 7.750** 7.761** 7.771** 7.781** 7.792** 7.802** 7.813** 7.823** 7.833** 
height 1.833 7.633** 7.644** 7.655** 7.666** 7.676** 7.687** 7.698** 7.708** 7.719** 7.729** 7.740** 7.750** 7.761** 7.771** 7.782** 7.792** 7.803** 7.813** 7.823** 7.834** 
height 1.834 7.634** 7.645** 7.655** 7.666** 7.677** 7.687** 7.698** 7.709** 7.719** 7.730** 7.740** 7.751** 7.761** 7.772** 7.782** 7.793** 7.803** 7.813** 7.824** 7.834** 
height 1.835 7.634** 7.645** 7.656** 7.667** 7.677** 7.688** 7.699** 7.709** 7.720** 7.730** 7.741** 7.751** 7.762** 7.772** 7.783** 7.793** 7.804** 7.814** 7.824** 7.834** 
height 1.836 7.635** 7.645** 7.656** 7.667** 7.678** 7.688** 7.699** 7.710** 7.720** 7.731** 7.741** 7.752** 7.762** 7.773** 7.783** 7.794** 7.804** 7.814** 7.825** 7.835** 
height 1.837 7.635** 7.646** 7.657** 7.667** 7.678** 7.689** 7.699** 7.710** 7.721** 7.731** 7.742** 7.752** 7.763** 7.773** 7.784** 7.794** 7.804** 7.815** 7.825** 7.835** 
height 1.838 7.636** 7.646** 7.657** 7.668** 7.679** 7.689** 7.700** 7.711** 7.721** 7.732** 7.742** 7.753** 7.763** 7.774** 7.784** 7.794** 7.805** 7.815** 7.825** 7.836** 
height 1.839 7.636** 7.647** 7.658** 7.668** 7.679** 7.690** 7.700** 7.711** 7.722** 7.732** 7.743** 7.753** 7.764** 7.774** 7.784** 7.795** 7.805** 7.816** 7.826** 7.836** 
height 1.84 7.636** 7.647** 7.658** 7.669** 7.679** 7.690** 7.701** 7.711** 7.722** 7.733** 7.743** 7.754** 7.764** 7.775** 7.785** 7.795** 7.806** 7.816** 7.826** 7.837** 
height 1.841 7.637** 7.648** 7.658** 7.669** 7.680** 7.691** 7.701** 7.712** 7.722** 7.733** 7.743** 7.754** 7.764** 7.775** 7.785** 7.796** 7.806** 7.816** 7.827** 7.837** 
height 1.842 7.637** 7.648** 7.659** 7.670** 7.680** 7.691** 7.702** 7.712** 7.723** 7.733** 7.744** 7.754** 7.765** 7.775** 7.786** 7.796** 7.807** 7.817** 7.827** 7.837** 
height 1.843 7.638** 7.648** 7.659** 7.670** 7.681** 7.691** 7.702** 7.713** 7.723** 7.734** 7.744** 7.755** 7.765** 7.776** 7.786** 7.797** 7.807** 7.817** 7.828** 7.838** 
height 1.844 7.638** 7.649** 7.660** 7.670** 7.681** 7.692** 7.702** 7.713** 7.724** 7.734** 7.745** 7.755** 7.766** 7.776** 7.787** 7.797** 7.807** 7.818** 7.828** 7.838** 
height 1.845 7.639** 7.649** 7.660** 7.671** 7.682** 7.692** 7.703** 7.713** 7.724** 7.735** 7.745** 7.756** 7.766** 7.777** 7.787** 7.797** 7.808** 7.818** 7.828** 7.839** 
height 1.846 7.639** 7.650** 7.661** 7.671** 7.682** 7.693** 7.703** 7.714** 7.725** 7.735** 7.746** 7.756** 7.767** 7.777** 7.787** 7.798** 7.808** 7.819** 7.829** 7.839** 
height 1.847 7.639** 7.650** 7.661** 7.672** 7.682** 7.693** 7.704** 7.714** 7.725** 7.735** 7.746** 7.757** 7.767** 7.777** 7.788** 7.798** 7.809** 7.819** 7.829** 7.840** 
height 1.848 7.640** 7.651** 7.661** 7.672** 7.683** 7.693** 7.704** 7.715** 7.725** 7.736** 7.746** 7.757** 7.767** 7.778** 7.788** 7.799** 7.809** 7.819** 7.830** 7.840** 
height 1.849 7.640** 7.651** 7.662** 7.672** 7.683** 7.694** 7.705** 7.715** 7.726** 7.736** 7.747** 7.757** 7.768** 7.778** 7.789** 7.799** 7.809** 7.820** 7.830** 7.840** 
height 1.85 7.641** 7.651** 7.662** 7.673** 7.684** 7.694** 7.705** 7.716** 7.726** 7.737** 7.747** 7.758** 7.768** 7.779** 7.789** 7.799** 7.810** 7.820** 7.830** 7.841** 
height 1.851 7.641** 7.652** 7.663** 7.673** 7.684** 7.695** 7.705** 7.716** 7.727** 7.737** 7.748** 7.758** 7.769** 7.779** 7.789** 7.800** 7.810** 7.821** 7.831** 7.841** 
height 1.852 7.641** 7.652** 7.663** 7.674** 7.684** 7.695** 7.706** 7.716** 7.727** 7.737** 7.748** 7.759** 7.769** 7.779** 7.790** 7.800** 7.811** 7.821** 7.831** 7.842** 
height 1.853 7.642** 7.653** 7.663** 7.674** 7.685** 7.695** 7.706** 7.717** 7.727** 7.738** 7.748** 7.759** 7.769** 7.780** 7.790** 7.801** 7.811** 7.821** 7.832** 7.842** 
height 1.854 7.642** 7.653** 7.664** 7.674** 7.685** 7.696** 7.707** 7.717** 7.728** 7.738** 7.749** 7.759** 7.770** 7.780** 7.791** 7.801** 7.811** 7.822** 7.832** 7.842** 
height 1.855 7.643** 7.653** 7.664** 7.675** 7.686** 7.696** 7.707** 7.718** 7.728** 7.739** 7.749** 7.760** 7.770** 7.781** 7.791** 7.801** 7.812** 7.822** 7.832** 7.843** 
height 1.856 7.643** 7.654** 7.665** 7.675** 7.686** 7.697** 7.707** 7.718** 7.728** 7.739** 7.750** 7.760** 7.771** 7.781** 7.791** 7.802** 7.812** 7.822** 7.833** 7.843** 
height 1.857 7.643** 7.654** 7.665** 7.676** 7.686** 7.697** 7.708** 7.718** 7.729** 7.739** 7.750** 7.760** 7.771** 7.781** 7.792** 7.802** 7.813** 7.823** 7.833** 7.843** 
height 1.858 7.644** 7.655** 7.665** 7.676** 7.687** 7.697** 7.708** 7.719** 7.729** 7.740** 7.750** 7.761** 7.771** 7.782** 7.792** 7.803** 7.813** 7.823** 7.834** 7.844** 
height 1.859 7.644** 7.655** 7.666** 7.676** 7.687** 7.698** 7.708** 7.719** 7.730** 7.740** 7.751** 7.761** 7.772** 7.782** 7.793** 7.803** 7.813** 7.824** 7.834** 7.844** 
height 1.86 7.645** 7.655** 7.666** 7.677** 7.687** 7.698** 7.709** 7.719** 7.730** 7.741** 7.751** 7.762** 7.772** 7.782** 7.793** 7.803** 7.814** 7.824** 7.834** 7.845** 
height 1.861 7.645** 7.656** 7.666** 7.677** 7.688** 7.699** 7.709** 7.720** 7.730** 7.741** 7.751** 7.762** 7.772** 7.783** 7.793** 7.804** 7.814** 7.824** 7.835** 7.845** 
height 1.862 7.645** 7.656** 7.667** 7.678** 7.688** 7.699** 7.710** 7.720** 7.731** 7.741** 7.752** 7.762** 7.773** 7.783** 7.794** 7.804** 7.814** 7.825** 7.835** 7.845** 
height 1.863 7.646** 7.656** 7.667** 7.678** 7.689** 7.699** 7.710** 7.721** 7.731** 7.742** 7.752** 7.763** 7.773** 7.784** 7.794** 7.804** 7.815** 7.825** 7.835** 7.846** 
height 1.864 7.646** 7.657** 7.668** 7.678** 7.689** 7.700** 7.710** 7.721** 7.731** 7.742** 7.753** 7.763** 7.773** 7.784** 7.794** 7.805** 7.815** 7.825** 7.836** 7.846** 
height 1.865 7.646** 7.657** 7.668** 7.679** 7.689** 7.700** 7.711** 7.721** 7.732** 7.742** 7.753** 7.763** 7.774** 7.784** 7.795** 7.805** 7.815** 7.826** 7.836** 7.846** 
height 1.866 7.647** 7.658** 7.668** 7.679** 7.690** 7.700** 7.711** 7.722** 7.732** 7.743** 7.753** 7.764** 7.774** 7.785** 7.795** 7.805** 7.816** 7.826** 7.836** 7.847** 
height 1.867 7.647** 7.658** 7.669** 7.679** 7.690** 7.701** 7.711** 7.722** 7.733** 7.743** 7.754** 7.764** 7.775** 7.785** 7.795** 7.806** 7.816** 7.826** 7.837** 7.847** 
height 1.868 7.647** 7.658** 7.669** 7.680** 7.690** 7.701** 7.712** 7.722** 7.733** 7.743** 7.754** 7.764** 7.775** 7.785** 7.796** 7.806** 7.816** 7.827** 7.837** 7.847** 
height 1.869 7.648** 7.659** 7.669** 7.680** 7.691** 7.701** 7.712** 7.723** 7.733** 7.744** 7.754** 7.765** 7.775** 7.786** 7.796** 7.806** 7.817** 7.827** 7.837** 7.848** 
height 1.87 7.648** 7.659** 7.670** 7.680** 7.691** 7.702** 7.712** 7.723** 7.734** 7.744** 7.755** 7.765** 7.776** 7.786** 7.796** 7.807** 7.817** 7.827** 7.838** 7.848** 
height 1.871 7.648** 7.659** 7.670** 7.681** 7.691** 7.702** 7.713** 7.723** 7.734** 7.744** 7.755** 7.765** 7.776** 7.786** 7.797** 7.807** 7.817** 7.828** 7.838** 7.848** 
height 1.872 7.649** 7.660** 7.670** 7.681** 7.692** 7.702** 7.713** 7.724** 7.734** 7.745** 7.755** 7.766** 7.776** 7.787** 7.797** 7.807** 7.818** 7.828** 7.838** 7.849** 
height 1.873 7.649** 7.660** 7.671** 7.681** 7.692** 7.703** 7.713** 7.724** 7.735** 7.745** 7.756** 7.766** 7.777** 7.787** 7.797** 7.808** 7.818** 7.828** 7.839** 7.849** 
height 1.874 7.650** 7.660** 7.671** 7.682** 7.692** 7.703** 7.714** 7.724** 7.735** 7.745** 7.756** 7.766** 7.777** 7.787** 7.798** 7.808** 7.818** 7.829** 7.839** 7.849** 
height 1.875 7.650** 7.661** 7.671** 7.682** 7.693** 7.703** 7.714** 7.725** 7.735** 7.746** 7.756** 7.767** 7.777** 7.788** 7.798** 7.808** 7.819** 7.829** 7.839** 7.850** 
height 1.876 7.650** 7.661** 7.672** 7.682** 7.693** 7.704** 7.714** 7.725** 7.736** 7.746** 7.757** 7.767** 7.778** 7.788** 7.798** 7.809** 7.819** 7.829** 7.840** 7.850** 
height 1.877 7.651** 7.661** 7.672** 7.683** 7.693** 7.704** 7.715** 7.725** 7.736** 7.746** 7.757** 7.767** 7.778** 7.788** 7.799** 7.809** 7.819** 7.830** 7.840** 7.850** 
height 1.878 7.651** 7.662** 7.672** 7.683** 7.694** 7.704** 7.715** 7.726** 7.736** 7.747** 7.757** 7.768** 7.778** 7.789** 7.799** 7.809** 7.820** 7.830** 7.840** 7.851** 
height 1.879 7.651** 7.662** 7.673** 7.683** 7.694** 7.705** 7.715** 7.726** 7.737** 7.747** 7.758** 7.768** 7.779** 7.789** 7.799** 7.810** 7.820** 7.830** 7.841** 7.851** 
height 1.88 7.652** 7.662** 7.673** 7.684** 7.694** 7.705** 7.716** 7.726** 7.737** 7.747** 7.758** 7.768** 7.779** 7.789** 7.800** 7.810** 7.820** 7.831** 7.841** 7.851** 
height 1.881 7.652** 7.663** 7.673** 7.684** 7.695** 7.705** 7.716** 7.727** 7.737** 7.748** 7.758** 7.769** 7.779** 7.790** 7.800** 7.810** 7.821** 7.831** 7.841** 7.852** 
height 1.882 7.652** 7.663** 7.674** 7.684** 7.695** 7.706** 7.716** 7.727** 7.737** 7.748** 7.759** 7.769** 7.779** 7.790** 7.800** 7.811** 7.821** 7.831** 7.842** 7.852** 
height 1.883 7.652** 7.663** 7.674** 7.685** 7.695** 7.706** 7.717** 7.727** 7.738** 7.748** 7.759** 7.769** 7.780** 7.790** 7.801** 7.811** 7.821** 7.832** 7.842** 7.852** 
height 1.884 7.653** 7.664** 7.674** 7.685** 7.696** 7.706** 7.717** 7.728** 7.738** 7.749** 7.759** 7.770** 7.780** 7.790** 7.801** 7.811** 7.822** 7.832** 7.842** 7.852** 
height 1.885 7.653** 7.664** 7.675** 7.685** 7.696** 7.707** 7.717** 7.728** 7.738** 7.749** 7.759** 7.770** 7.780** 7.791** 7.801** 7.812** 7.822** 7.832** 7.843** 7.853** 
height 1.886 7.653** 7.664** 7.675** 7.686** 7.696** 7.707** 7.718** 7.728** 7.739** 7.749** 7.760** 7.770** 7.781** 7.791** 7.801** 7.812** 7.822** 7.833** 7.843** 7.853** 
height 1.887 7.654** 7.664** 7.675** 7.686** 7.697** 7.707** 7.718** 7.728** 7.739** 7.750** 7.760** 7.771** 7.781** 7.791** 7.802** 7.812** 7.823** 7.833** 7.843** 7.853** 
height 1.888 7.654** 7.665** 7.676** 7.686** 7.697** 7.708** 7.718** 7.729** 7.739** 7.750** 7.760** 7.771** 7.781** 7.792** 7.802** 7.812** 7.823** 7.833** 7.843** 7.854** 
height 1.889 7.654** 7.665** 7.676** 7.687** 7.697** 7.708** 7.718** 7.729** 7.740** 7.750** 7.761** 7.771** 7.782** 7.792** 7.802** 7.813** 7.823** 7.833** 7.844** 7.854** 
height 1.89 7.655** 7.665** 7.676** 7.687** 7.697** 7.708** 7.719** 7.729** 7.740** 7.750** 7.761** 7.771** 7.782** 7.792** 7.803** 7.813** 7.823** 7.834** 7.844** 7.854** 
height 1.891 7.655** 7.666** 7.676** 7.687** 7.698** 7.708** 7.719** 7.730** 7.740** 7.751** 7.761** 7.772** 7.782** 7.793** 7.803** 7.813** 7.824** 7.834** 7.844** 7.855** 
height 1.892 7.655** 7.666** 7.677** 7.687** 7.698** 7.709** 7.719** 7.730** 7.740** 7.751** 7.761** 7.772** 7.782** 7.793** 7.803** 7.814** 7.824** 7.834** 7.845** 7.855** 
height 1.893 7.655** 7.666** 7.677** 7.688** 7.698** 7.709** 7.720** 7.730** 7.741** 7.751** 7.762** 7.772** 7.783** 7.793** 7.804** 7.814** 7.824** 7.835** 7.845** 7.855** 
height 1.894 7.656** 7.667** 7.677** 7.688** 7.699** 7.709** 7.720** 7.730** 7.741** 7.752** 7.762** 7.773** 7.783** 7.793** 7.804** 7.814** 7.824** 7.835** 7.845** 7.855** 
height 1.895 7.656** 7.667** 7.678** 7.688** 7.699** 7.710** 7.720** 7.731** 7.741** 7.752** 7.762** 7.773** 7.783** 7.794** 7.804** 7.814** 7.825** 7.835** 7.845** 7.856** 
height 1.896 7.656** 7.667** 7.678** 7.689** 7.699** 7.710** 7.720** 7.731** 7.742** 7.752** 7.763** 7.773** 7.784** 7.794** 7.804** 7.815** 7.825** 7.835** 7.846** 7.856** 
height 1.897 7.657** 7.667** 7.678** 7.689** 7.699** 7.710** 7.721** 7.731** 7.742** 7.752** 7.763** 7.773** 7.784** 7.794** 7.805** 7.815** 7.825** 7.836** 7.846** 7.856** 
height 1.898 7.657** 7.668** 7.678** 7.689** 7.700** 7.710** 7.721** 7.732** 7.742** 7.753** 7.763** 7.774** 7.784** 7.794** 7.805** 7.815** 7.826** 7.836** 7.846** 7.856** 
height 1.899 7.657** 7.668** 7.679** 7.689** 7.700** 7.711** 7.721** 7.732** 7.742** 7.753** 7.763** 7.774** 7.784** 7.795** 7.805** 7.815** 7.826** 7.836** 7.846** 7.857** 
minimum volume bound = 7.524at (a,c)= (1.25 1.686)

==> anc/127_13.txt <==
height 1.523 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.739*  
height 1.524 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.735*  
height 1.525 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.736*  7.731*  
height 1.526 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.732*  7.727*  
height 1.527 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.734*  7.728*  7.727   
height 1.528 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.730*  7.724*  7.728   
height 1.529 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.726*  7.724   7.729   
height 1.53 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.727*  7.722*  7.725   7.730   
height 1.531 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.723*  7.720   7.725   7.730   
height 1.532 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.725*  7.719*  7.721   7.726   7.731   
height 1.533 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.721*  7.717   7.722   7.727   7.732   
height 1.534 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.723*  7.717*  7.718   7.723   7.728   7.733   
height 1.535 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.719*  7.714   7.719   7.724   7.729   7.734   
height 1.536 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.721*  7.715*  7.714   7.719   7.724   7.729   7.734   
height 1.537 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.716*  7.711*  7.715   7.720   7.725   7.730   7.735   
height 1.538 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.712*  7.711   7.716   7.721   7.726   7.731   7.736   
height 1.539 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.714*  7.708*  7.711   7.717   7.722   7.727   7.732   7.737   
height 1.54 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.710*  7.707   7.712   7.717   7.722   7.728   7.733   7.738   
height 1.541 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.712*  7.706*  7.708   7.713   7.718   7.723   7.728   7.733   7.738   
height 1.542 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.708*  7.703   7.709   7.714   7.719   7.724   7.729   7.734   7.739   
height 1.543 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.711*  7.705*  7.704   7.709   7.715   7.720   7.725   7.730   7.735   7.740   
height 1.544 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.707*  7.701*  7.705   7.710   7.715   7.721   7.726   7.731   7.736   7.741   
height 1.545 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.703*  7.700   7.706   7.711   7.716   7.721   7.726   7.732   7.737   7.742   
height 1.546 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.705*  7.699*  7.701   7.706   7.712   7.717   7.722   7.727   7.732   7.738   7.743   
height 1.547 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.701*  7.697   7.702   7.707   7.712   7.718   7.723   7.728   7.733   7.738   7.743   
height 1.548 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.703*  7.697*  7.697   7.703   7.708   7.713   7.719   7.724   7.729   7.734   7.739   7.744   
height 1.549 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.699*  7.693*  7.698   7.703   7.709   7.714   7.719   7.725   7.730   7.735   7.740   7.745   
height 1.55 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.695*  7.694   7.699   7.704   7.710   7.715   7.720   7.725   7.731   7.736   7.741   7.746   
height 1.551 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.698*  7.692*  7.694   7.700   7.705   7.710   7.716   7.721   7.726   7.731   7.737   7.742   7.747   
height 1.552 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.694*  7.690   7.695   7.700   7.706   7.711   7.716   7.722   7.727   7.732   7.737   7.743   7.748   
height 1.553 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.696*  7.690*  7.690   7.696   7.701   7.707   7.712   7.717   7.723   7.728   7.733   7.738   7.743   7.749   
height 1.554 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.692*  7.686*  7.691   7.697   7.702   7.707   7.713   7.718   7.723   7.729   7.734   7.739   7.744   7.750   
height 1.555 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.689*  7.686   7.692   7.697   7.703   7.708   7.714   7.719   7.724   7.730   7.735   7.740   7.745   7.750   
height 1.556 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.691*  7.685*  7.687   7.693   7.698   7.704   7.709   7.714   7.720   7.725   7.730   7.736   7.741   7.746   7.751   
height 1.557 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.687*  7.682   7.688   7.693   7.699   7.704   7.710   7.715   7.721   7.726   7.731   7.737   7.742   7.747   7.752   
height 1.558 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.683*  7.683   7.689   7.694   7.700   7.705   7.711   7.716   7.721   7.727   7.732   7.737   7.743   7.748   7.753   
height 1.559 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.686*  7.680*  7.684   7.689   7.695   7.701   7.706   7.711   7.717   7.722   7.728   7.733   7.738   7.744   7.749   7.754   
height 1.56 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.682*  7.679   7.685   7.690   7.696   7.701   7.707   7.712   7.718   7.723   7.728   7.734   7.739   7.744   7.750   7.755   
height 1.561 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.685*  7.678*  7.680   7.685   7.691   7.697   7.702   7.708   7.713   7.719   7.724   7.729   7.735   7.740   7.745   7.751   7.756   
height 1.562 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.681*  7.675   7.680   7.686   7.692   7.697   7.703   7.708   7.714   7.719   7.725   7.730   7.736   7.741   7.746   7.751   7.757   
height 1.563 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.677*  7.676   7.681   7.687   7.693   7.698   7.704   7.709   7.715   7.720   7.726   7.731   7.736   7.742   7.747   7.752   7.758   
height 1.564 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.680*  7.674*  7.676   7.682   7.688   7.693   7.699   7.705   7.710   7.716   7.721   7.727   7.732   7.737   7.743   7.748   7.753   7.759   
height 1.565 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.676*  7.671   7.677   7.683   7.688   7.694   7.700   7.705   7.711   7.716   7.722   7.727   7.733   7.738   7.744   7.749   7.754   7.759   
height 1.566 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.673*  7.672   7.678   7.684   7.689   7.695   7.701   7.706   7.712   7.717   7.723   7.728   7.734   7.739   7.744   7.750   7.755   7.760   
height 1.567 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.675*  7.669*  7.673   7.679   7.684   7.690   7.696   7.701   7.707   7.713   7.718   7.724   7.729   7.735   7.740   7.745   7.751   7.756   7.761   
height 1.568 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.672*  7.668   7.674   7.679   7.685   7.691   7.697   7.702   7.708   7.713   7.719   7.725   7.730   7.735   7.741   7.746   7.752   7.757   7.762   
height 1.569 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.668*  7.669   7.674   7.680   7.686   7.692   7.697   7.703   7.709   7.714   7.720   7.725   7.731   7.736   7.742   7.747   7.753   7.758   7.763   
height 1.57 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.671*  7.664*  7.669   7.675   7.681   7.687   7.692   7.698   7.704   7.710   7.715   7.721   7.726   7.732   7.737   7.743   7.748   7.753   7.759   7.764   
height 1.571 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.667*  7.664   7.670   7.676   7.682   7.688   7.693   7.699   7.705   7.710   7.716   7.722   7.727   7.733   7.738   7.744   7.749   7.754   7.760   7.765   
height 1.572 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.670*  7.664*  7.665   7.671   7.677   7.683   7.688   7.694   7.700   7.706   7.711   7.717   7.722   7.728   7.734   7.739   7.744   7.750   7.755   7.761   7.766   
height 1.573 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.666*  7.660*  7.666   7.672   7.677   7.683   7.689   7.695   7.701   7.706   7.712   7.718   7.723   7.729   7.734   7.740   7.745   7.751   7.756   7.762   7.767   
height 1.574 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.663*  7.660   7.666   7.672   7.678   7.684   7.690   7.696   7.701   7.707   7.713   7.719   7.724   7.730   7.735   7.741   7.746   7.752   7.757   7.763   7.768   
height 1.575 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.666*  7.659*  7.661   7.667   7.673   7.679   7.685   7.691   7.697   7.702   7.708   7.714   7.719   7.725   7.731   7.736   7.742   7.747   7.753   7.758   7.764   7.769   
height 1.576 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.662*  7.656   7.662   7.668   7.674   7.680   7.686   7.692   7.697   7.703   7.709   7.715   7.720   7.726   7.732   7.737   7.743   7.748   7.754   7.759   7.765   7.770   
height 1.577 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.659*  7.657   7.663   7.669   7.675   7.681   7.687   7.692   7.698   7.704   7.710   7.715   7.721   7.727   7.732   7.738   7.744   7.749   7.755   7.760   7.765   7.771   
height 1.578 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.662*  7.655*  7.657   7.663   7.670   7.675   7.681   7.687   7.693   7.699   7.705   7.711   7.716   7.722   7.728   7.733   7.739   7.745   7.750   7.756   7.761   7.766   7.772   
height 1.579 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.658*  7.652   7.658   7.664   7.670   7.676   7.682   7.688   7.694   7.700   7.706   7.711   7.717   7.723   7.729   7.734   7.740   7.745   7.751   7.756   7.762   7.767   7.773   
height 1.58 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.655*  7.653   7.659   7.665   7.671   7.677   7.683   7.689   7.695   7.701   7.707   7.712   7.718   7.724   7.730   7.735   7.741   7.746   7.752   7.757   7.763   7.768   7.774   
height 1.581 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.658*  7.651*  7.654   7.660   7.666   7.672   7.678   7.684   7.690   7.696   7.702   7.707   7.713   7.719   7.725   7.730   7.736   7.742   7.747   7.753   7.758   7.764   7.769   7.775   
height 1.582 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.654*  7.648   7.654   7.661   7.667   7.673   7.679   7.685   7.691   7.697   7.702   7.708   7.714   7.720   7.726   7.731   7.737   7.743   7.748   7.754   7.759   7.765   7.770   7.776   
height 1.583 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.651*  7.649   7.655   7.661   7.667   7.673   7.680   7.686   7.691   7.697   7.703   7.709   7.715   7.721   7.726   7.732   7.738   7.744   7.749   7.755   7.760   7.766   7.771   7.777   
height 1.584 OutofR  OutofR  OutofR  OutofR  OutofR  7.654*  7.647*  7.650   7.656   7.662   7.668   7.674   7.680   7.686   7.692   7.698   7.704   7.710   7.716   7.722   7.727   7.733   7.739   7.744   7.750   7.756   7.761   7.767   7.772   7.778   
height 1.585 OutofR  OutofR  OutofR  OutofR  OutofR  7.650*  7.644   7.650   7.657   7.663   7.669   7.675   7.681   7.687   7.693   7.699   7.705   7.711   7.717   7.723   7.728   7.734   7.740   7.745   7.751   7.757   7.762   7.768   7.773   7.779   
height 1.586 OutofR  OutofR  OutofR  OutofR  OutofR  7.647*  7.645   7.651   7.657   7.664   7.670   7.676   7.682   7.688   7.694   7.700   7.706   7.712   7.718   7.723   7.729   7.735   7.741   7.746   7.752   7.758   7.763   7.769   7.774   7.780   
height 1.587 OutofR  OutofR  OutofR  OutofR  7.650*  7.643*  7.646   7.652   7.658   7.664   7.671   7.677   7.683   7.689   7.695   7.701   7.707   7.713   7.718   7.724   7.730   7.736   7.742   7.747   7.753   7.759   7.764   7.770   7.775   7.781   
height 1.588 OutofR  OutofR  OutofR  OutofR  7.647*  7.640   7.646   7.653   7.659   7.665   7.671   7.677   7.684   7.690   7.696   7.702   7.708   7.714   7.719   7.725   7.731   7.737   7.743   7.748   7.754   7.760   7.765   7.771   7.776   7.782   
height 1.589 OutofR  OutofR  OutofR  OutofR  7.643*  7.641   7.647   7.654   7.660   7.666   7.672   7.678   7.684   7.690   7.697   7.703   7.708   7.714   7.720   7.726   7.732   7.738   7.743   7.749   7.755   7.761   7.766   7.772   7.777   7.783   
height 1.59 OutofR  OutofR  OutofR  7.646*  7.640*  7.642   7.648   7.654   7.661   7.667   7.673   7.679   7.685   7.691   7.697   7.703   7.709   7.715   7.721   7.727   7.733   7.739   7.744   7.750   7.756   7.761   7.767   7.773   7.778   7.784   
height 1.591 OutofR  OutofR  OutofR  7.643*  7.636*  7.642   7.649   7.655   7.661   7.668   7.674   7.680   7.686   7.692   7.698   7.704   7.710   7.716   7.722   7.728   7.734   7.740   7.745   7.751   7.757   7.762   7.768   7.774   7.779   7.785   
height 1.592 OutofR  OutofR  OutofR  7.640*  7.637   7.643   7.650   7.656   7.662   7.668   7.675   7.681   7.687   7.693   7.699   7.705   7.711   7.717   7.723   7.729   7.735   7.741   7.746   7.752   7.758   7.763   7.769   7.775   7.780   7.786   
height 1.593 OutofR  OutofR  7.643*  7.636*  7.637   7.644   7.650   7.657   7.663   7.669   7.675   7.682   7.688   7.694   7.700   7.706   7.712   7.718   7.724   7.730   7.736   7.741   7.747   7.753   7.759   7.764   7.770   7.776   7.781   7.787   
height 1.594 OutofR  OutofR  7.640*  7.633*  7.638   7.645   7.651   7.657   7.664   7.670   7.676   7.682   7.689   7.695   7.701   7.707   7.713   7.719   7.725   7.731   7.737   7.742   7.748   7.754   7.760   7.765   7.771   7.777   7.782   7.788   
height 1.595 OutofR  OutofR  7.636*  7.632   7.639   7.645   7.652   7.658   7.665   7.671   7.677   7.683   7.689   7.696   7.702   7.708   7.714   7.720   7.726   7.732   7.738   7.743   7.749   7.755   7.761   7.766   7.772   7.778   7.783   7.789   
height 1.596 OutofR  OutofR  7.633*  7.633   7.640   7.646   7.653   7.659   7.665   7.672   7.678   7.684   7.690   7.696   7.703   7.709   7.715   7.721   7.727   7.733   7.738   7.744   7.750   7.756   7.762   7.767   7.773   7.779   7.784   7.790   
height 1.597 OutofR  7.636*  7.629*  7.634   7.641   7.647   7.653   7.660   7.666   7.672   7.679   7.685   7.691   7.697   7.703   7.710   7.716   7.722   7.728   7.734   7.739   7.745   7.751   7.757   7.763   7.768   7.774   7.780   7.785   7.791   
height 1.598 OutofR  7.633*  7.628   7.635   7.641   7.648   7.654   7.661   7.667   7.673   7.680   7.686   7.692   7.698   7.704   7.710   7.716   7.723   7.728   7.734   7.740   7.746   7.752   7.758   7.764   7.769   7.775   7.781   7.786   7.792   
height 1.599 OutofR  7.629*  7.629   7.635   7.642   7.649   7.655   7.661   7.668   7.674   7.680   7.687   7.693   7.699   7.705   7.711   7.717   7.723   7.729   7.735   7.741   7.747   7.753   7.759   7.765   7.770   7.776   7.782   7.787   7.793   
height 1.6 7.633*  7.626*  7.630   7.636   7.643   7.649   7.656   7.662   7.669   7.675   7.681   7.688   7.694   7.700   7.706   7.712   7.718   7.724   7.730   7.736   7.742   7.748   7.754   7.760   7.766   7.771   7.777   7.783   7.788   7.794   
height 1.601 7.630*  7.624   7.630   7.637   7.644   7.650   7.657   7.663   7.669   7.676   7.682   7.688   7.695   7.701   7.707   7.713   7.719   7.725   7.731   7.737   7.743   7.749   7.755   7.761   7.767   7.772   7.778   7.784   7.790   7.795   
height 1.602 7.626*  7.625   7.631   7.638   7.644   7.651   7.657   7.664   7.670   7.677   7.683   7.689   7.696   7.702   7.708   7.714   7.720   7.726   7.732   7.738   7.744   7.750   7.756   7.762   7.768   7.773   7.779   7.785   7.791   7.796   
height 1.603 7.623*  7.625   7.632   7.639   7.645   7.652   7.658   7.665   7.671   7.677   7.684   7.690   7.696   7.703   7.709   7.715   7.721   7.727   7.733   7.739   7.745   7.751   7.757   7.763   7.769   7.774   7.780   7.786   7.792   7.797   
height 1.604 7.620*  7.626   7.633   7.639   7.646   7.652   7.659   7.665   7.672   7.678   7.685   7.691   7.697   7.703   7.710   7.716   7.722   7.728   7.734   7.740   7.746   7.752   7.758   7.764   7.770   7.775   7.781   7.787   7.793   7.798   
height 1.605 7.620   7.627   7.633   7.640   7.647   7.653   7.660   7.666   7.673   7.679   7.686   7.692   7.698   7.704   7.711   7.717   7.723   7.729   7.735   7.741   7.747   7.753   7.759   7.765   7.771   7.776   7.782   7.788   7.794   7.799   
height 1.606 7.621   7.628   7.634   7.641   7.648   7.654   7.661   7.667   7.674   7.680   7.686   7.693   7.699   7.705   7.712   7.718   7.724   7.730   7.736   7.742   7.748   7.754   7.760   7.766   7.772   7.778   7.783   7.789   7.795   7.800   
height 1.607 7.622   7.628   7.635   7.642   7.648   7.655   7.661   7.668   7.674   7.681   7.687   7.694   7.700   7.706   7.712   7.719   7.725   7.731   7.737   7.743   7.749   7.755   7.761   7.767   7.773   7.779   7.784   7.790   7.796   7.802   
height 1.608 7.622   7.629   7.636   7.642   7.649   7.656   7.662   7.669   7.675   7.682   7.688   7.694   7.701   7.707   7.713   7.720   7.726   7.732   7.738   7.744   7.750   7.756   7.762   7.768   7.774   7.780   7.785   7.791   7.797   7.803   
height 1.609 7.623   7.630   7.637   7.643   7.650   7.657   7.663   7.670   7.676   7.683   7.689   7.695   7.702   7.708   7.714   7.720   7.727   7.733   7.739   7.745   7.751   7.757   7.763   7.769   7.775   7.781   7.786   7.792   7.798   7.804   
height 1.61 7.624   7.631   7.637   7.644   7.651   7.657   7.664   7.670   7.677   7.683   7.690   7.696   7.703   7.709   7.715   7.721   7.728   7.734   7.740   7.746   7.752   7.758   7.764   7.770   7.776   7.782   7.787   7.793   7.799   7.805   
height 1.611 7.625   7.631   7.638   7.645   7.652   7.658   7.665   7.671   7.678   7.684   7.691   7.697   7.703   7.710   7.716   7.722   7.729   7.735   7.741   7.747   7.753   7.759   7.765   7.771   7.777   7.783   7.789   7.794   7.800   7.806   
height 1.612 7.625   7.632   7.639   7.646   7.652   7.659   7.666   7.672   7.679   7.685   7.692   7.698   7.704   7.711   7.717   7.723   7.729   7.736   7.742   7.748   7.754   7.760   7.766   7.772   7.778   7.784   7.790   7.795   7.801   7.807   
height 1.613 7.626   7.633   7.640   7.646   7.653   7.660   7.666   7.673   7.680   7.686   7.692   7.699   7.705   7.712   7.718   7.724   7.730   7.737   7.743   7.749   7.755   7.761   7.767   7.773   7.779   7.785   7.791   7.796   7.802   7.808   
height 1.614 7.627   7.634   7.640   7.647   7.654   7.661   7.667   7.674   7.680   7.687   7.693   7.700   7.706   7.713   7.719   7.725   7.731   7.738   7.744   7.750   7.756   7.762   7.768   7.774   7.780   7.786   7.792   7.798   7.803   7.809   
height 1.615 7.628   7.634   7.641   7.648   7.655   7.661   7.668   7.675   7.681   7.688   7.694   7.701   7.707   7.713   7.720   7.726   7.732   7.739   7.745   7.751   7.757   7.763   7.769   7.775   7.781   7.787   7.793   7.799   7.804   7.810   
height 1.616 7.628   7.635   7.642   7.649   7.656   7.662   7.669   7.676   7.682   7.689   7.695   7.702   7.708   7.714   7.721   7.727   7.733   7.740   7.746   7.752   7.758   7.764   7.770   7.776   7.782   7.788   7.794   7.800   7.805   7.811   
height 1.617 7.629   7.636   7.643   7.650   7.656   7.663   7.670   7.676   7.683   7.690   7.696   7.703   7.709   7.715   7.722   7.728   7.734   7.740   7.747   7.753   7.759   7.765   7.771   7.777   7.783   7.789   7.795   7.801   7.807   7.812   
height 1.618 7.630   7.637   7.644   7.650   7.657   7.664   7.671   7.677   7.684   7.690   7.697   7.703   7.710   7.716   7.723   7.729   7.735   7.741   7.748   7.754   7.760   7.766   7.772   7.778   7.784   7.790   7.796   7.802   7.808   7.813   
height 1.619 7.631   7.638   7.644   7.651   7.658   7.665   7.672   7.678   7.685   7.691   7.698   7.704   7.711   7.717   7.724   7.730   7.736   7.742   7.749   7.755   7.761   7.767   7.773   7.779   7.785   7.791   7.797   7.803   7.809   7.815   
height 1.62 7.632   7.638   7.645   7.652   7.659   7.666   7.672   7.679   7.686   7.692   7.699   7.705   7.712   7.718   7.725   7.731   7.737   7.743   7.750   7.756   7.762   7.768   7.774   7.780   7.786   7.792   7.798   7.804   7.810   7.816   
height 1.621 7.632   7.639   7.646   7.653   7.660   7.667   7.673   7.680   7.687   7.693   7.700   7.706   7.713   7.719   7.725   7.732   7.738   7.744   7.751   7.757   7.763   7.769   7.775   7.781   7.787   7.793   7.799   7.805   7.811   7.817   
height 1.622 7.633   7.640   7.647   7.654   7.661   7.667   7.674   7.681   7.687   7.694   7.701   7.707   7.714   7.720   7.726   7.733   7.739   7.745   7.752   7.758   7.764   7.770   7.776   7.782   7.788   7.794   7.800   7.806   7.812   7.818   
height 1.623 7.634   7.641   7.648   7.655   7.661   7.668   7.675   7.682   7.688   7.695   7.701   7.708   7.715   7.721   7.727   7.734   7.740   7.746   7.753   7.759   7.765   7.771   7.777   7.783   7.789   7.795   7.801   7.807   7.813   7.819   
height 1.624 7.635   7.642   7.649   7.655   7.662   7.669   7.676   7.683   7.689   7.696   7.702   7.709   7.715   7.722   7.728   7.735   7.741   7.747   7.754   7.760   7.766   7.772   7.778   7.784   7.790   7.796   7.802   7.808   7.814   7.820   
height 1.625 7.635   7.642   7.649   7.656   7.663   7.670   7.677   7.683   7.690   7.697   7.703   7.710   7.716   7.723   7.729   7.736   7.742   7.748   7.755   7.761   7.767   7.773   7.779   7.785   7.792   7.798   7.804   7.809   7.815   7.821   
height 1.626 7.636   7.643   7.650   7.657   7.664   7.671   7.678   7.684   7.691   7.698   7.704   7.711   7.717   7.724   7.730   7.737   7.743   7.749   7.756   7.762   7.768   7.774   7.780   7.787   7.793   7.799   7.805   7.811   7.816   7.822   
height 1.627 7.637   7.644   7.651   7.658   7.665   7.672   7.678   7.685   7.692   7.699   7.705   7.712   7.718   7.725   7.731   7.738   7.744   7.750   7.757   7.763   7.769   7.775   7.781   7.788   7.794   7.800   7.806   7.812   7.818   7.824   
height 1.628 7.638   7.645   7.652   7.659   7.666   7.673   7.679   7.686   7.693   7.699   7.706   7.713   7.719   7.726   7.732   7.739   7.745   7.751   7.758   7.764   7.770   7.776   7.783   7.789   7.795   7.801   7.807   7.813   7.819   7.825   
height 1.629 7.639   7.646   7.653   7.660   7.667   7.673   7.680   7.687   7.694   7.700   7.707   7.714   7.720   7.727   7.733   7.740   7.746   7.752   7.759   7.765   7.771   7.777   7.784   7.790   7.796   7.802   7.808   7.814   7.820   7.826   
height 1.63 7.640   7.647   7.654   7.661   7.667   7.674   7.681   7.688   7.695   7.701   7.708   7.715   7.721   7.728   7.734   7.741   7.747   7.753   7.760   7.766   7.772   7.778   7.785   7.791   7.797   7.803   7.809   7.815   7.821   7.827   
height 1.631 7.640   7.647   7.654   7.661   7.668   7.675   7.682   7.689   7.696   7.702   7.709   7.716   7.722   7.729   7.735   7.742   7.748   7.754   7.761   7.767   7.773   7.780   7.786   7.792   7.798   7.804   7.810   7.816   7.822   7.828   
height 1.632 7.641   7.648   7.655   7.662   7.669   7.676   7.683   7.690   7.696   7.703   7.710   7.716   7.723   7.730   7.736   7.743   7.749   7.755   7.762   7.768   7.774   7.781   7.787   7.793   7.799   7.805   7.811   7.817   7.823   7.829   
height 1.633 7.642   7.649   7.656   7.663   7.670   7.677   7.684   7.691   7.697   7.704   7.711   7.717   7.724   7.731   7.737   7.744   7.750   7.756   7.763   7.769   7.775   7.782   7.788   7.794   7.800   7.806   7.812   7.818   7.824   7.830   
height 1.634 7.643   7.650   7.657   7.664   7.671   7.678   7.685   7.691   7.698   7.705   7.712   7.718   7.725   7.732   7.738   7.745   7.751   7.757   7.764   7.770   7.776   7.783   7.789   7.795   7.801   7.807   7.813   7.819   7.825   7.831   
height 1.635 7.644   7.651   7.658   7.665   7.672   7.679   7.686   7.692   7.699   7.706   7.713   7.719   7.726   7.733   7.739   7.746   7.752   7.758   7.765   7.771   7.777   7.784   7.790   7.796   7.802   7.808   7.815   7.821   7.827   7.833   
height 1.636 7.644   7.652   7.659   7.666   7.673   7.680   7.686   7.693   7.700   7.707   7.714   7.720   7.727   7.734   7.740   7.747   7.753   7.759   7.766   7.772   7.779   7.785   7.791   7.797   7.803   7.810   7.816   7.822   7.828   7.834   
height 1.637 7.645   7.652   7.660   7.667   7.674   7.680   7.687   7.694   7.701   7.708   7.715   7.721   7.728   7.734   7.741   7.748   7.754   7.761   7.767   7.773   7.780   7.786   7.792   7.798   7.805   7.811   7.817   7.823   7.829   7.835   
height 1.638 7.646   7.653   7.660   7.667   7.674   7.681   7.688   7.695   7.702   7.709   7.715   7.722   7.729   7.735   7.742   7.749   7.755   7.762   7.768   7.774   7.781   7.787   7.793   7.799   7.806   7.812   7.818   7.824   7.830   7.836   
height 1.639 7.647   7.654   7.661   7.668   7.675   7.682   7.689   7.696   7.703   7.710   7.716   7.723   7.730   7.736   7.743   7.750   7.756   7.763   7.769   7.775   7.782   7.788   7.794   7.801   7.807   7.813   7.819   7.825   7.831   7.837   
height 1.64 7.648   7.655   7.662   7.669   7.676   7.683   7.690   7.697   7.704   7.711   7.717   7.724   7.731   7.737   7.744   7.751   7.757   7.764   7.770   7.776   7.783   7.789   7.795   7.802   7.808   7.814   7.820   7.826   7.832   7.838   
height 1.641 7.649   7.656   7.663   7.670   7.677   7.684   7.691   7.698   7.705   7.712   7.718   7.725   7.732   7.738   7.745   7.752   7.758   7.765   7.771   7.778   7.784   7.790   7.797   7.803   7.809   7.815   7.821   7.827   7.834   7.840   
height 1.642 7.650   7.657   7.664   7.671   7.678   7.685   7.692   7.699   7.706   7.713   7.719   7.726   7.733   7.739   7.746   7.753   7.759   7.766   7.772   7.779   7.785   7.791   7.798   7.804   7.810   7.816   7.822   7.829   7.835   7.841   
height 1.643 7.650   7.658   7.665   7.672   7.679   7.686   7.693   7.700   7.707   7.714   7.720   7.727   7.734   7.740   7.747   7.754   7.760   7.767   7.773   7.780   7.786   7.792   7.799   7.805   7.811   7.817   7.824   7.830   7.836   7.842   
height 1.644 7.651   7.658   7.666   7.673   7.680   7.687   7.694   7.701   7.708   7.714   7.721   7.728   7.735   7.741   7.748   7.755   7.761   7.768   7.774   7.781   7.787   7.793   7.800   7.806   7.812   7.819   7.825   7.831   7.837   7.843   
height 1.645 7.652   7.659   7.666   7.674   7.681   7.688   7.695   7.702   7.709   7.715   7.722   7.729   7.736   7.742   7.749   7.756   7.762   7.769   7.775   7.782   7.788   7.795   7.801   7.807   7.813   7.820   7.826   7.832   7.838   7.844   
height 1.646 7.653   7.660   7.667   7.674   7.682   7.689   7.696   7.703   7.710   7.716   7.723   7.730   7.737   7.743   7.750   7.757   7.763   7.770   7.776   7.783   7.789   7.796   7.802   7.808   7.815   7.821   7.827   7.833   7.839   7.845   
height 1.647 7.654   7.661   7.668   7.675   7.682   7.690   7.697   7.704   7.710   7.717   7.724   7.731   7.738   7.744   7.751   7.758   7.764   7.771   7.777   7.784   7.790   7.797   7.803   7.809   7.816   7.822   7.828   7.834   7.840   7.847   
height 1.648 7.655   7.662   7.669   7.676   7.683   7.690   7.697   7.704   7.711   7.718   7.725   7.732   7.739   7.745   7.752   7.759   7.765   7.772   7.778   7.785   7.791   7.798   7.804   7.811   7.817   7.823   7.829   7.835   7.842   7.848   
height 1.649 7.656   7.663   7.670   7.677   7.684   7.691   7.698   7.705   7.712   7.719   7.726   7.733   7.740   7.746   7.753   7.760   7.766   7.773   7.780   7.786   7.793   7.799   7.805   7.812   7.818   7.824   7.830   7.837   7.843   7.849   
height 1.65 7.656   7.664   7.671   7.678   7.685   7.692   7.699   7.706   7.713   7.720   7.727   7.734   7.741   7.748   7.754   7.761   7.768   7.774   7.781   7.787   7.794   7.800   7.806   7.813   7.819   7.825   7.832   7.838   7.844   7.850   
height 1.651 7.657   7.665   7.672   7.679   7.686   7.693   7.700   7.707   7.714   7.721   7.728   7.735   7.742   7.749   7.755   7.762   7.769   7.775   7.782   7.788   7.795   7.801   7.808   7.814   7.820   7.827   7.833   7.839   7.845   7.851   
height 1.652 7.658   7.665   7.673   7.680   7.687   7.694   7.701   7.708   7.715   7.722   7.729   7.736   7.743   7.750   7.756   7.763   7.770   7.776   7.783   7.789   7.796   7.802   7.809   7.815   7.821   7.828   7.834   7.840   7.846   7.852   
height 1.653 7.659   7.666   7.674   7.681   7.688   7.695   7.702   7.709   7.716   7.723   7.730   7.737   7.744   7.751   7.757   7.764   7.771   7.777   7.784   7.790   7.797   7.803   7.810   7.816   7.823   7.829   7.835   7.841   7.848   7.854   
height 1.654 7.660   7.667   7.674   7.682   7.689   7.696   7.703   7.710   7.717   7.724   7.731   7.738   7.745   7.752   7.758   7.765   7.772   7.778   7.785   7.791   7.798   7.804   7.811   7.817   7.824   7.830   7.836   7.842   7.849   7.855   
height 1.655 7.661   7.668   7.675   7.683   7.690   7.697   7.704   7.711   7.718   7.725   7.732   7.739   7.746   7.753   7.759   7.766   7.773   7.779   7.786   7.793   7.799   7.806   7.812   7.818   7.825   7.831   7.837   7.844   7.850   7.856   
height 1.656 7.662   7.669   7.676   7.684   7.691   7.698   7.705   7.712   7.719   7.726   7.733   7.740   7.747   7.754   7.760   7.767   7.774   7.780   7.787   7.794   7.800   7.807   7.813   7.820   7.826   7.832   7.839   7.845   7.851   7.857   
height 1.657 7.663   7.670   7.677   7.684   7.692   7.699   7.706   7.713   7.720   7.727   7.734   7.741   7.748   7.755   7.761   7.768   7.775   7.782   7.788   7.795   7.801   7.808   7.814   7.821   7.827   7.833   7.840   7.846   7.852   7.858   
height 1.658 7.663   7.671   7.678   7.685   7.693   7.700   7.707   7.714   7.721   7.728   7.735   7.742   7.749   7.756   7.763   7.769   7.776   7.783   7.789   7.796   7.802   7.809   7.815   7.822   7.828   7.835   7.841   7.847   7.853   7.860   
height 1.659 7.664   7.672   7.679   7.686   7.694   7.701   7.708   7.715   7.722   7.729   7.736   7.743   7.750   7.757   7.764   7.770   7.777   7.784   7.790   7.797   7.804   7.810   7.817   7.823   7.829   7.836   7.842   7.848   7.855   7.861   
height 1.66 7.665   7.673   7.680   7.687   7.694   7.702   7.709   7.716   7.723   7.730   7.737   7.744   7.751   7.758   7.765   7.771   7.778   7.785   7.791   7.798   7.805   7.811   7.818   7.824   7.831   7.837   7.843   7.850   7.856   7.862   
height 1.661 7.666   7.673   7.681   7.688   7.695   7.703   7.710   7.717   7.724   7.731   7.738   7.745   7.752   7.759   7.766   7.772   7.779   7.786   7.793   7.799   7.806   7.812   7.819   7.825   7.832   7.838   7.844   7.851   7.857   7.863   
height 1.662 7.667   7.674   7.682   7.689   7.696   7.704   7.711   7.718   7.725   7.732   7.739   7.746   7.753   7.760   7.767   7.774   7.780   7.787   7.794   7.800   7.807   7.813   7.820   7.826   7.833   7.839   7.846   7.852   7.858   7.864   
height 1.663 7.668   7.675   7.683   7.690   7.697   7.705   7.712   7.719   7.726   7.733   7.740   7.747   7.754   7.761   7.768   7.775   7.781   7.788   7.795   7.801   7.808   7.815   7.821   7.828   7.834   7.840   7.847   7.853   7.859   7.866   
height 1.664 7.669   7.676   7.684   7.691   7.698   7.706   7.713   7.720   7.727   7.734   7.741   7.748   7.755   7.762   7.769   7.776   7.782   7.789   7.796   7.803   7.809   7.816   7.822   7.829   7.835   7.842   7.848   7.854   7.861   7.867   
height 1.665 7.670   7.677   7.685   7.692   7.699   7.706   7.714   7.721   7.728   7.735   7.742   7.749   7.756   7.763   7.770   7.777   7.784   7.790   7.797   7.804   7.810   7.817   7.823   7.830   7.836   7.843   7.849   7.856   7.862   7.868   
height 1.666 7.671   7.678   7.685   7.693   7.700   7.707   7.715   7.722   7.729   7.736   7.743   7.750   7.757   7.764   7.771   7.778   7.785   7.791   7.798   7.805   7.811   7.818   7.825   7.831   7.838   7.844   7.850   7.857   7.863   7.869   
height 1.667 7.671   7.679   7.686   7.694   7.701   7.708   7.716   7.723   7.730   7.737   7.744   7.751   7.758   7.765   7.772   7.779   7.786   7.792   7.799   7.806   7.813   7.819   7.826   7.832   7.839   7.845   7.852   7.858   7.864   7.871   
height 1.668 7.672   7.680   7.687   7.695   7.702   7.709   7.717   7.724   7.731   7.738   7.745   7.752   7.759   7.766   7.773   7.780   7.787   7.794   7.800   7.807   7.814   7.820   7.827   7.833   7.840   7.846   7.853   7.859   7.865   7.872   
height 1.669 7.673   7.681   7.688   7.696   7.703   7.710   7.718   7.725   7.732   7.739   7.746   7.753   7.760   7.767   7.774   7.781   7.788   7.795   7.801   7.808   7.815   7.821   7.828   7.835   7.841   7.848   7.854   7.860   7.867   7.873   
height 1.67 7.674   7.682   7.689   7.697   7.704   7.711   7.719   7.726   7.733   7.740   7.747   7.754   7.761   7.768   7.775   7.782   7.789   7.796   7.803   7.809   7.816   7.823   7.829   7.836   7.842   7.849   7.855   7.862   7.868   7.874   
height 1.671 7.675   7.683   7.690   7.698   7.705   7.712   7.720   7.727   7.734   7.741   7.748   7.755   7.762   7.769   7.776   7.783   7.790   7.797   7.804   7.810   7.817   7.824   7.830   7.837   7.843   7.850   7.856   7.863   7.869   7.875   
height 1.672 7.676   7.684   7.691   7.699   7.706   7.713   7.721   7.728   7.735   7.742   7.749   7.756   7.763   7.770   7.777   7.784   7.791   7.798   7.805   7.811   7.818   7.825   7.831   7.838   7.845   7.851   7.858   7.864   7.870   7.877   
height 1.673 7.677   7.685   7.692   7.699   7.707   7.714   7.722   7.729   7.736   7.743   7.750   7.757   7.765   7.772   7.778   7.785   7.792   7.799   7.806   7.813   7.819   7.826   7.833   7.839   7.846   7.852   7.859   7.865   7.872   7.878   
height 1.674 7.678   7.685   7.693   7.700   7.708   7.715   7.723   7.730   7.737   7.744   7.751   7.759   7.766   7.773   7.780   7.786   7.793   7.800   7.807   7.814   7.820   7.827   7.834   7.840   7.847   7.853   7.860   7.866   7.873   7.879   
height 1.675 7.679   7.686   7.694   7.701   7.709   7.716   7.724   7.731   7.738   7.745   7.752   7.760   7.767   7.774   7.781   7.788   7.794   7.801   7.808   7.815   7.822   7.828   7.835   7.842   7.848   7.855   7.861   7.868   7.874   7.880   
height 1.676 7.680   7.687   7.695   7.702   7.710   7.717   7.725   7.732   7.739   7.746   7.753   7.761   7.768   7.775   7.782   7.789   7.796   7.802   7.809   7.816   7.823   7.829   7.836   7.843   7.849   7.856   7.862   7.869   7.875   7.882   
height 1.677 7.681   7.688   7.696   7.703   7.711   7.718   7.726   7.733   7.740   7.747   7.755   7.762   7.769   7.776   7.783   7.790   7.797   7.804   7.810   7.817   7.824   7.831   7.837   7.844   7.851   7.857   7.864   7.870   7.877   7.883   
height 1.678 7.682   7.689   7.697   7.704   7.712   7.719   7.727   7.734   7.741   7.748   7.756   7.763   7.770   7.777   7.784   7.791   7.798   7.805   7.812   7.818   7.825   7.832   7.838   7.845   7.852   7.858   7.865   7.871   7.878   7.884   
height 1.679 7.683   7.690   7.698   7.705   7.713   7.720   7.728   7.735   7.742   7.749   7.757   7.764   7.771   7.778   7.785   7.792   7.799   7.806   7.813   7.819   7.826   7.833   7.840   7.846   7.853   7.859   7.866   7.873   7.879   7.885   
height 1.68 7.683   7.691   7.699   7.706   7.714   7.721   7.729   7.736   7.743   7.750   7.758   7.765   7.772   7.779   7.786   7.793   7.800   7.807   7.814   7.821   7.827   7.834   7.841   7.847   7.854   7.861   7.867   7.874   7.880   7.887   
height 1.681 7.684   7.692   7.700   7.707   7.715   7.722   7.730   7.737   7.744   7.752   7.759   7.766   7.773   7.780   7.787   7.794   7.801   7.808   7.815   7.822   7.829   7.835   7.842   7.849   7.855   7.862   7.868   7.875   7.881   7.888   
height 1.682 7.685   7.693   7.701   7.708   7.716   7.723   7.731   7.738   7.745   7.753   7.760   7.767   7.774   7.781   7.788   7.795   7.802   7.809   7.816   7.823   7.830   7.836   7.843   7.850   7.857   7.863   7.870   7.876   7.883   7.889   
height 1.683 7.686   7.694   7.702   7.709   7.717   7.724   7.732   7.739   7.746   7.754   7.761   7.768   7.775   7.782   7.789   7.796   7.803   7.810   7.817   7.824   7.831   7.838   7.844   7.851   7.858   7.864   7.871   7.877   7.884   7.890   
height 1.684 7.687   7.695   7.703   7.710   7.718   7.725   7.733   7.740   7.747   7.755   7.762   7.769   7.776   7.783   7.790   7.798   7.805   7.811   7.818   7.825   7.832   7.839   7.846   7.852   7.859   7.866   7.872   7.879   7.885   7.892   
height 1.685 7.688   7.696   7.704   7.711   7.719   7.726   7.734   7.741   7.748   7.756   7.763   7.770   7.777   7.784   7.792   7.799   7.806   7.813   7.820   7.826   7.833   7.840   7.847   7.853   7.860   7.867   7.873   7.880   7.886   7.893   
height 1.686 7.689   7.697   7.704   7.712   7.720   7.727   7.735   7.742   7.749   7.757   7.764   7.771   7.778   7.786   7.793   7.800   7.807   7.814   7.821   7.828   7.834   7.841   7.848   7.855   7.861   7.868   7.875   7.881   7.888   7.894   
height 1.687 7.690   7.698   7.705   7.713   7.721   7.728   7.736   7.743   7.750   7.758   7.765   7.772   7.780   7.787   7.794   7.801   7.808   7.815   7.822   7.829   7.836   7.842   7.849   7.856   7.863   7.869   7.876   7.882   7.889   7.895   
height 1.688 7.691   7.699   7.706   7.714   7.722   7.729   7.737   7.744   7.752   7.759   7.766   7.773   7.781   7.788   7.795   7.802   7.809   7.816   7.823   7.830   7.837   7.844   7.850   7.857   7.864   7.870   7.877   7.884   7.890   7.897   
height 1.689 7.692   7.700   7.707   7.715   7.723   7.730   7.738   7.745   7.753   7.760   7.767   7.774   7.782   7.789   7.796   7.803   7.810   7.817   7.824   7.831   7.838   7.845   7.852   7.858   7.865   7.872   7.878   7.885   7.891   7.898   
height 1.69 7.693   7.701   7.708   7.716   7.724   7.731   7.739   7.746   7.754   7.761   7.768   7.776   7.783   7.790   7.797   7.804   7.811   7.818   7.825   7.832   7.839   7.846   7.853   7.859   7.866   7.873   7.880   7.886   7.893   7.899   
height 1.691 7.694   7.702   7.709   7.717   7.725   7.732   7.740   7.747   7.755   7.762   7.769   7.777   7.784   7.791   7.798   7.805   7.812   7.819   7.826   7.833   7.840   7.847   7.854   7.861   7.867   7.874   7.881   7.887   7.894   7.900   
height 1.692 7.695   7.703   7.710   7.718   7.726   7.733   7.741   7.748   7.756   7.763   7.770   7.778   7.785   7.792   7.799   7.806   7.814   7.821   7.828   7.835   7.841   7.848   7.855   7.862   7.869   7.875   7.882   7.889   7.895   7.902   
height 1.693 7.696   7.704   7.711   7.719   7.727   7.734   7.742   7.749   7.757   7.764   7.772   7.779   7.786   7.793   7.800   7.808   7.815   7.822   7.829   7.836   7.843   7.849   7.856   7.863   7.870   7.877   7.883   7.890   7.896   7.903   
height 1.694 7.697   7.705   7.712   7.720   7.728   7.735   7.743   7.750   7.758   7.765   7.773   7.780   7.787   7.794   7.802   7.809   7.816   7.823   7.830   7.837   7.844   7.851   7.858   7.864   7.871   7.878   7.885   7.891   7.898   7.904   
height 1.695 7.698   7.706   7.713   7.721   7.729   7.736   7.744   7.751   7.759   7.766   7.774   7.781   7.788   7.796   7.803   7.810   7.817   7.824   7.831   7.838   7.845   7.852   7.859   7.866   7.872   7.879   7.886   7.892   7.899   7.906   
height 1.696 7.699   7.707   7.714   7.722   7.730   7.737   7.745   7.752   7.760   7.767   7.775   7.782   7.789   7.797   7.804   7.811   7.818   7.825   7.832   7.839   7.846   7.853   7.860   7.867   7.874   7.880   7.887   7.894   7.900   7.907   
height 1.697 7.700   7.708   7.715   7.723   7.731   7.738   7.746   7.753   7.761   7.768   7.776   7.783   7.790   7.798   7.805   7.812   7.819   7.826   7.833   7.840   7.847   7.854   7.861   7.868   7.875   7.882   7.888   7.895   7.902   7.908   
height 1.698 7.701   7.708   7.716   7.724   7.732   7.739   7.747   7.755   7.762   7.770   7.777   7.784   7.792   7.799   7.806   7.813   7.820   7.828   7.835   7.842   7.849   7.855   7.862   7.869   7.876   7.883   7.890   7.896   7.903   7.909   
height 1.699 7.702   7.709   7.717   7.725   7.733   7.740   7.748   7.756   7.763   7.771   7.778   7.785   7.793   7.800   7.807   7.814   7.822   7.829   7.836   7.843   7.850   7.857   7.864   7.870   7.877   7.884   7.891   7.897   7.904   7.911   
height 1.7 7.703   7.710   7.718   7.726   7.734   7.741   7.749   7.757   7.764   7.772   7.779   7.786   7.794   7.801   7.808   7.816   7.823   7.830   7.837   7.844   7.851   7.858   7.865   7.872   7.878   7.885   7.892   7.899   7.905   7.912   
height 1.701 7.704   7.711   7.719   7.727   7.735   7.742   7.750   7.758   7.765   7.773   7.780   7.788   7.795   7.802   7.809   7.817   7.824   7.831   7.838   7.845   7.852   7.859   7.866   7.873   7.880   7.887   7.893   7.900   7.907   7.913   
height 1.702 7.705   7.712   7.720   7.728   7.736   7.744   7.751   7.759   7.766   7.774   7.781   7.789   7.796   7.803   7.811   7.818   7.825   7.832   7.839   7.846   7.853   7.860   7.867   7.874   7.881   7.888   7.895   7.901   7.908   7.915   
height 1.703 7.706   7.713   7.721   7.729   7.737   7.745   7.752   7.760   7.767   7.775   7.782   7.790   7.797   7.804   7.812   7.819   7.826   7.833   7.840   7.848   7.855   7.862   7.868   7.875   7.882   7.889   7.896   7.903   7.909   7.916   
height 1.704 7.707   7.714   7.722   7.730   7.738   7.746   7.753   7.761   7.768   7.776   7.783   7.791   7.798   7.806   7.813   7.820   7.827   7.835   7.842   7.849   7.856   7.863   7.870   7.877   7.883   7.890   7.897   7.904   7.911   7.917   
height 1.705 7.708   7.715   7.723   7.731   7.739   7.747   7.754   7.762   7.770   7.777   7.785   7.792   7.799   7.807   7.814   7.821   7.829   7.836   7.843   7.850   7.857   7.864   7.871   7.878   7.885   7.892   7.898   7.905   7.912   7.918   
height 1.706 7.708   7.716   7.724   7.732   7.740   7.748   7.755   7.763   7.771   7.778   7.786   7.793   7.801   7.808   7.815   7.822   7.830   7.837   7.844   7.851   7.858   7.865   7.872   7.879   7.886   7.893   7.900   7.906   7.913   7.920   
height 1.707 7.709   7.717   7.725   7.733   7.741   7.749   7.756   7.764   7.772   7.779   7.787   7.794   7.802   7.809   7.816   7.824   7.831   7.838   7.845   7.852   7.859   7.866   7.873   7.880   7.887   7.894   7.901   7.908   7.914   7.921   
height 1.708 7.710   7.718   7.726   7.734   7.742   7.750   7.757   7.765   7.773   7.780   7.788   7.795   7.803   7.810   7.817   7.825   7.832   7.839   7.846   7.854   7.861   7.868   7.875   7.882   7.888   7.895   7.902   7.909   7.916   7.922   
height 1.709 7.711   7.719   7.727   7.735   7.743   7.751   7.759   7.766   7.774   7.781   7.789   7.796   7.804   7.811   7.819   7.826   7.833   7.840   7.848   7.855   7.862   7.869   7.876   7.883   7.890   7.897   7.903   7.910   7.917   7.924   
height 1.71 7.712   7.720   7.728   7.736   7.744   7.752   7.760   7.767   7.775   7.783   7.790   7.798   7.805   7.812   7.820   7.827   7.834   7.842   7.849   7.856   7.863   7.870   7.877   7.884   7.891   7.898   7.905   7.911   7.918   7.925   
height 1.711 7.713   7.721   7.729   7.737   7.745   7.753   7.761   7.768   7.776   7.784   7.791   7.799   7.806   7.814   7.821   7.828   7.836   7.843   7.850   7.857   7.864   7.871   7.878   7.885   7.892   7.899   7.906   7.913   7.920   7.926   
height 1.712 7.714   7.722   7.730   7.738   7.746   7.754   7.762   7.769   7.777   7.785   7.792   7.800   7.807   7.815   7.822   7.829   7.837   7.844   7.851   7.858   7.865   7.873   7.880   7.887   7.893   7.900   7.907   7.914   7.921   7.928   
height 1.713 7.715   7.723   7.731   7.739   7.747   7.755   7.763   7.771   7.778   7.786   7.793   7.801   7.808   7.816   7.823   7.831   7.838   7.845   7.852   7.860   7.867   7.874   7.881   7.888   7.895   7.902   7.909   7.915   7.922   7.929   
height 1.714 7.716   7.724   7.732   7.740   7.748   7.756   7.764   7.772   7.779   7.787   7.795   7.802   7.810   7.817   7.824   7.832   7.839   7.846   7.854   7.861   7.868   7.875   7.882   7.889   7.896   7.903   7.910   7.917   7.923   7.930   
height 1.715 7.717   7.725   7.733   7.741   7.749   7.757   7.765   7.773   7.780   7.788   7.796   7.803   7.811   7.818   7.826   7.833   7.840   7.848   7.855   7.862   7.869   7.876   7.883   7.890   7.897   7.904   7.911   7.918   7.925   7.931   
height 1.716 7.718   7.727   7.735   7.742   7.750   7.758   7.766   7.774   7.781   7.789   7.797   7.804   7.812   7.819   7.827   7.834   7.841   7.849   7.856   7.863   7.870   7.877   7.884   7.892   7.899   7.905   7.912   7.919   7.926   7.933   
height 1.717 7.719   7.728   7.736   7.744   7.751   7.759   7.767   7.775   7.783   7.790   7.798   7.805   7.813   7.820   7.828   7.835   7.843   7.850   7.857   7.864   7.872   7.879   7.886   7.893   7.900   7.907   7.914   7.921   7.927   7.934   
height 1.718 7.720   7.729   7.737   7.745   7.752   7.760   7.768   7.776   7.784   7.791   7.799   7.807   7.814   7.822   7.829   7.836   7.844   7.851   7.858   7.866   7.873   7.880   7.887   7.894   7.901   7.908   7.915   7.922   7.929   7.935   
height 1.719 7.721   7.730   7.738   7.746   7.754   7.761   7.769   7.777   7.785   7.792   7.800   7.808   7.815   7.823   7.830   7.838   7.845   7.852   7.860   7.867   7.874   7.881   7.888   7.895   7.902   7.909   7.916   7.923   7.930   7.937   
height 1.72 7.722   7.731   7.739   7.747   7.755   7.762   7.770   7.778   7.786   7.794   7.801   7.809   7.816   7.824   7.831   7.839   7.846   7.854   7.861   7.868   7.875   7.882   7.889   7.897   7.904   7.911   7.917   7.924   7.931   7.938   
height 1.721 7.723   7.732   7.740   7.748   7.756   7.764   7.771   7.779   7.787   7.795   7.802   7.810   7.818   7.825   7.833   7.840   7.847   7.855   7.862   7.869   7.876   7.884   7.891   7.898   7.905   7.912   7.919   7.926   7.933   7.939   
height 1.722 7.725   7.733   7.741   7.749   7.757   7.765   7.773   7.780   7.788   7.796   7.803   7.811   7.819   7.826   7.834   7.841   7.849   7.856   7.863   7.870   7.878   7.885   7.892   7.899   7.906   7.913   7.920   7.927   7.934   7.941   
height 1.723 7.726   7.734   7.742   7.750   7.758   7.766   7.774   7.781   7.789   7.797   7.805   7.812   7.820   7.827   7.835   7.842   7.850   7.857   7.864   7.872   7.879   7.886   7.893   7.900   7.907   7.914   7.921   7.928   7.935   7.942   
height 1.724 7.727   7.735   7.743   7.751   7.759   7.767   7.775   7.783   7.790   7.798   7.806   7.813   7.821   7.829   7.836   7.844   7.851   7.858   7.866   7.873   7.880   7.887   7.894   7.902   7.909   7.916   7.923   7.930   7.937   7.943   
height 1.725 7.728   7.736   7.744   7.752   7.760   7.768   7.776   7.784   7.791   7.799   7.807   7.815   7.822   7.830   7.837   7.845   7.852   7.860   7.867   7.874   7.881   7.889   7.896   7.903   7.910   7.917   7.924   7.931   7.938   7.945   
height 1.726 7.729   7.737   7.745   7.753   7.761   7.769   7.777   7.785   7.793   7.800   7.808   7.816   7.823   7.831   7.838   7.846   7.853   7.861   7.868   7.875   7.883   7.890   7.897   7.904   7.911   7.918   7.925   7.932   7.939   7.946   
height 1.727 7.730   7.738   7.746   7.754   7.762   7.770   7.778   7.786   7.794   7.801   7.809   7.817   7.824   7.832   7.840   7.847   7.855   7.862   7.869   7.877   7.884   7.891   7.898   7.905   7.913   7.920   7.927   7.934   7.940   7.947   
height 1.728 7.731   7.739   7.747   7.755   7.763   7.771   7.779   7.787   7.795   7.803   7.810   7.818   7.826   7.833   7.841   7.848   7.856   7.863   7.871   7.878   7.885   7.892   7.900   7.907   7.914   7.921   7.928   7.935   7.942   7.949   
height 1.729 7.732   7.740   7.748   7.756   7.764   7.772   7.780   7.788   7.796   7.804   7.811   7.819   7.827   7.834   7.842   7.849   7.857   7.864   7.872   7.879   7.886   7.894   7.901   7.908   7.915   7.922   7.929   7.936   7.943   7.950   
height 1.73 7.733   7.741   7.749   7.757   7.765   7.773   7.781   7.789   7.797   7.805   7.813   7.820   7.828   7.836   7.843   7.851   7.858   7.866   7.873   7.880   7.888   7.895   7.902   7.909   7.916   7.923   7.930   7.937   7.944   7.951   
height 1.731 7.734   7.742   7.750   7.758   7.766   7.774   7.782   7.790   7.798   7.806   7.814   7.821   7.829   7.837   7.844   7.852   7.859   7.867   7.874   7.882   7.889   7.896   7.903   7.911   7.918   7.925   7.932   7.939   7.946   7.953   
height 1.732 7.735   7.743   7.751   7.759   7.767   7.775   7.783   7.791   7.799   7.807   7.815   7.823   7.830   7.838   7.846   7.853   7.861   7.868   7.875   7.883   7.890   7.897   7.905   7.912   7.919   7.926   7.933   7.940   7.947   7.954   
height 1.733 7.736   7.744   7.752   7.760   7.768   7.777   7.785   7.792   7.800   7.808   7.816   7.824   7.831   7.839   7.847   7.854   7.862   7.869   7.877   7.884   7.891   7.899   7.906   7.913   7.920   7.927   7.934   7.941   7.948   7.955   
height 1.734 7.737   7.745   7.753   7.761   7.770   7.778   7.786   7.794   7.801   7.809   7.817   7.825   7.833   7.840   7.848   7.855   7.863   7.870   7.878   7.885   7.893   7.900   7.907   7.914   7.922   7.929   7.936   7.943   7.950   7.957   
height 1.735 7.738   7.746   7.754   7.763   7.771   7.779   7.787   7.795   7.803   7.810   7.818   7.826   7.834   7.841   7.849   7.857   7.864   7.872   7.879   7.887   7.894   7.901   7.908   7.916   7.923   7.930   7.937   7.944   7.951   7.958   
height 1.736 7.739   7.747   7.755   7.764   7.772   7.780   7.788   7.796   7.804   7.812   7.819   7.827   7.835   7.843   7.850   7.858   7.865   7.873   7.880   7.888   7.895   7.902   7.910   7.917   7.924   7.931   7.938   7.945   7.952   7.959   
height 1.737 7.740   7.748   7.756   7.765   7.773   7.781   7.789   7.797   7.805   7.813   7.821   7.828   7.836   7.844   7.851   7.859   7.867   7.874   7.882   7.889   7.896   7.904   7.911   7.918   7.925   7.933   7.940   7.947   7.954   7.961   
height 1.738 7.741   7.749   7.758   7.766   7.774   7.782   7.790   7.798   7.806   7.814   7.822   7.830   7.837   7.845   7.853   7.860   7.868   7.875   7.883   7.890   7.898   7.905   7.912   7.919   7.927   7.934   7.941   7.948   7.955   7.962   
height 1.739 7.742   7.750   7.759   7.767   7.775   7.783   7.791   7.799   7.807   7.815   7.823   7.831   7.838   7.846   7.854   7.861   7.869   7.877   7.884   7.891   7.899   7.906   7.914   7.921   7.928   7.935   7.942   7.949   7.956   7.963   
height 1.74 7.743   7.751   7.760   7.768   7.776   7.784   7.792   7.800   7.808   7.816   7.824   7.832   7.840   7.847   7.855   7.863   7.870   7.878   7.885   7.893   7.900   7.907   7.915   7.922   7.929   7.936   7.944   7.951   7.958   7.965   
height 1.741 7.744   7.752   7.761   7.769   7.777   7.785   7.793   7.801   7.809   7.817   7.825   7.833   7.841   7.849   7.856   7.864   7.871   7.879   7.887   7.894   7.901   7.909   7.916   7.923   7.931   7.938   7.945   7.952   7.959   7.966   
height 1.742 7.745   7.754   7.762   7.770   7.778   7.786   7.794   7.803   7.811   7.818   7.826   7.834   7.842   7.850   7.857   7.865   7.873   7.880   7.888   7.895   7.903   7.910   7.917   7.925   7.932   7.939   7.946   7.953   7.960   7.967   
height 1.743 7.746   7.755   7.763   7.771   7.779   7.788   7.796   7.804   7.812   7.820   7.828   7.835   7.843   7.851   7.859   7.866   7.874   7.882   7.889   7.897   7.904   7.911   7.919   7.926   7.933   7.940   7.948   7.955   7.962   7.969   
height 1.744 7.747   7.756   7.764   7.772   7.780   7.789   7.797   7.805   7.813   7.821   7.829   7.837   7.844   7.852   7.860   7.868   7.875   7.883   7.890   7.898   7.905   7.913   7.920   7.927   7.935   7.942   7.949   7.956   7.963   7.970   
height 1.745 7.748   7.757   7.765   7.773   7.782   7.790   7.798   7.806   7.814   7.822   7.830   7.838   7.846   7.853   7.861   7.869   7.876   7.884   7.892   7.899   7.906   7.914   7.921   7.929   7.936   7.943   7.950   7.957   7.964   7.972   
height 1.746 7.749   7.758   7.766   7.774   7.783   7.791   7.799   7.807   7.815   7.823   7.831   7.839   7.847   7.855   7.862   7.870   7.878   7.885   7.893   7.900   7.908   7.915   7.923   7.930   7.937   7.944   7.952   7.959   7.966   7.973   
height 1.747 7.750   7.759   7.767   7.775   7.784   7.792   7.800   7.808   7.816   7.824   7.832   7.840   7.848   7.856   7.863   7.871   7.879   7.886   7.894   7.902   7.909   7.916   7.924   7.931   7.938   7.946   7.953   7.960   7.967   7.974   
height 1.748 7.751   7.760   7.768   7.777   7.785   7.793   7.801   7.809   7.817   7.825   7.833   7.841   7.849   7.857   7.865   7.872   7.880   7.888   7.895   7.903   7.910   7.918   7.925   7.932   7.940   7.947   7.954   7.961   7.969   7.976   
height 1.749 7.753   7.761   7.769   7.778   7.786   7.794   7.802   7.810   7.819   7.827   7.835   7.842   7.850   7.858   7.866   7.874   7.881   7.889   7.897   7.904   7.912   7.919   7.926   7.934   7.941   7.948   7.956   7.963   7.970   7.977   
height 1.75 7.754   7.762   7.770   7.779   7.787   7.795   7.803   7.812   7.820   7.828   7.836   7.844   7.852   7.859   7.867   7.875   7.883   7.890   7.898   7.905   7.913   7.920   7.928   7.935   7.942   7.950   7.957   7.964   7.971   7.978   
height 1.751 7.755   7.763   7.771   7.780   7.788   7.796   7.805   7.813   7.821   7.829   7.837   7.845   7.853   7.861   7.868   7.876   7.884   7.891   7.899   7.907   7.914   7.922   7.929   7.936   7.944   7.951   7.958   7.965   7.973   7.980   
height 1.752 7.756   7.764   7.773   7.781   7.789   7.798   7.806   7.814   7.822   7.830   7.838   7.846   7.854   7.862   7.870   7.877   7.885   7.893   7.900   7.908   7.915   7.923   7.930   7.938   7.945   7.952   7.960   7.967   7.974   7.981   
height 1.753 7.757   7.765   7.774   7.782   7.790   7.799   7.807   7.815   7.823   7.831   7.839   7.847   7.855   7.863   7.871   7.879   7.886   7.894   7.902   7.909   7.917   7.924   7.932   7.939   7.946   7.954   7.961   7.968   7.975   7.982   
height 1.754 7.758   7.766   7.775   7.783   7.791   7.800   7.808   7.816   7.824   7.832   7.840   7.848   7.856   7.864   7.872   7.880   7.887   7.895   7.903   7.910   7.918   7.925   7.933   7.940   7.948   7.955   7.962   7.969   7.977   7.984   
height 1.755 7.759   7.767   7.776   7.784   7.793   7.801   7.809   7.817   7.825   7.834   7.842   7.850   7.857   7.865   7.873   7.881   7.889   7.896   7.904   7.912   7.919   7.927   7.934   7.942   7.949   7.956   7.964   7.971   7.978   7.985   
height 1.756 7.760   7.768   7.777   7.785   7.794   7.802   7.810   7.818   7.827   7.835   7.843   7.851   7.859   7.867   7.874   7.882   7.890   7.898   7.905   7.913   7.921   7.928   7.935   7.943   7.950   7.958   7.965   7.972   7.979   7.987   
height 1.757 7.761   7.770   7.778   7.786   7.795   7.803   7.811   7.820   7.828   7.836   7.844   7.852   7.860   7.868   7.876   7.883   7.891   7.899   7.907   7.914   7.922   7.929   7.937   7.944   7.952   7.959   7.966   7.974   7.981   7.988   
height 1.758 7.762   7.771   7.779   7.788   7.796   7.804   7.813   7.821   7.829   7.837   7.845   7.853   7.861   7.869   7.877   7.885   7.892   7.900   7.908   7.915   7.923   7.931   7.938   7.946   7.953   7.960   7.968   7.975   7.982   7.989   
height 1.759 7.763   7.772   7.780   7.789   7.797   7.805   7.814   7.822   7.830   7.838   7.846   7.854   7.862   7.870   7.878   7.886   7.894   7.901   7.909   7.917   7.924   7.932   7.939   7.947   7.954   7.962   7.969   7.976   7.983   7.991   
height 1.76 7.764   7.773   7.781   7.790   7.798   7.807   7.815   7.823   7.831   7.839   7.847   7.856   7.863   7.871   7.879   7.887   7.895   7.903   7.910   7.918   7.926   7.933   7.941   7.948   7.956   7.963   7.970   7.978   7.985   7.992   
height 1.761 7.765   7.774   7.782   7.791   7.799   7.808   7.816   7.824   7.832   7.841   7.849   7.857   7.865   7.873   7.881   7.888   7.896   7.904   7.912   7.919   7.927   7.935   7.942   7.950   7.957   7.964   7.972   7.979   7.986   7.993   
height 1.762 7.766   7.775   7.784   7.792   7.800   7.809   7.817   7.825   7.834   7.842   7.850   7.858   7.866   7.874   7.882   7.890   7.897   7.905   7.913   7.921   7.928   7.936   7.943   7.951   7.958   7.966   7.973   7.980   7.988   7.995   
height 1.763 7.767   7.776   7.785   7.793   7.802   7.810   7.818   7.827   7.835   7.843   7.851   7.859   7.867   7.875   7.883   7.891   7.899   7.906   7.914   7.922   7.930   7.937   7.945   7.952   7.960   7.967   7.974   7.982   7.989   7.996   
height 1.764 7.769   7.777   7.786   7.794   7.803   7.811   7.819   7.828   7.836   7.844   7.852   7.860   7.868   7.876   7.884   7.892   7.900   7.908   7.915   7.923   7.931   7.938   7.946   7.953   7.961   7.968   7.976   7.983   7.990   7.998   
height 1.765 7.770   7.778   7.787   7.795   7.804   7.812   7.821   7.829   7.837   7.845   7.853   7.861   7.870   7.878   7.885   7.893   7.901   7.909   7.917   7.924   7.932   7.940   7.947   7.955   7.962   7.970   7.977   7.984   7.992   7.999   
height 1.766 7.771   7.779   7.788   7.796   7.805   7.813   7.822   7.830   7.838   7.846   7.855   7.863   7.871   7.879   7.887   7.895   7.902   7.910   7.918   7.926   7.933   7.941   7.949   7.956   7.964   7.971   7.978   7.986   7.993   8.000   
height 1.767 7.772   7.780   7.789   7.798   7.806   7.814   7.823   7.831   7.839   7.848   7.856   7.864   7.872   7.880   7.888   7.896   7.904   7.912   7.919   7.927   7.935   7.942   7.950   7.957   7.965   7.972   7.980   7.987   7.994   8.002   
height 1.768 7.773   7.782   7.790   7.799   7.807   7.816   7.824   7.832   7.841   7.849   7.857   7.865   7.873   7.881   7.889   7.897   7.905   7.913   7.921   7.928   7.936   7.944   7.951   7.959   7.966   7.974   7.981   7.989   7.996   8.003   
height 1.769 7.774   7.783   7.791   7.800   7.808   7.817   7.825   7.833   7.842   7.850   7.858   7.866   7.874   7.882   7.890   7.898   7.906   7.914   7.922   7.930   7.937   7.945   7.953   7.960   7.968   7.975   7.983   7.990   7.997   8.005   
height 1.77 7.775   7.784   7.792   7.801   7.809   7.818   7.826   7.835   7.843   7.851   7.859   7.868   7.876   7.884   7.892   7.900   7.907   7.915   7.923   7.931   7.939   7.946   7.954   7.961   7.969   7.976   7.984   7.991   7.999   8.006   
height 1.771 7.776   7.785   7.793   7.802   7.811   7.819   7.827   7.836   7.844   7.852   7.861   7.869   7.877   7.885   7.893   7.901   7.909   7.917   7.924   7.932   7.940   7.948   7.955   7.963   7.970   7.978   7.985   7.993   8.000   8.007   
height 1.772 7.777   7.786   7.795   7.803   7.812   7.820   7.829   7.837   7.845   7.854   7.862   7.870   7.878   7.886   7.894   7.902   7.910   7.918   7.926   7.933   7.941   7.949   7.957   7.964   7.972   7.979   7.987   7.994   8.001   8.009   
height 1.773 7.778   7.787   7.796   7.804   7.813   7.821   7.830   7.838   7.846   7.855   7.863   7.871   7.879   7.887   7.895   7.903   7.911   7.919   7.927   7.935   7.943   7.950   7.958   7.965   7.973   7.980   7.988   7.995   8.003   8.010   
height 1.774 7.779   7.788   7.797   7.805   7.814   7.822   7.831   7.839   7.848   7.856   7.864   7.872   7.881   7.889   7.897   7.905   7.913   7.920   7.928   7.936   7.944   7.952   7.959   7.967   7.974   7.982   7.989   7.997   8.004   8.011   
height 1.775 7.780   7.789   7.798   7.807   7.815   7.824   7.832   7.840   7.849   7.857   7.865   7.874   7.882   7.890   7.898   7.906   7.914   7.922   7.930   7.937   7.945   7.953   7.960   7.968   7.976   7.983   7.991   7.998   8.006   8.013   
height 1.776 7.782   7.790   7.799   7.808   7.816   7.825   7.833   7.842   7.850   7.858   7.867   7.875   7.883   7.891   7.899   7.907   7.915   7.923   7.931   7.939   7.946   7.954   7.962   7.969   7.977   7.985   7.992   7.999   8.007   8.014   
height 1.777 7.783   7.791   7.800   7.809   7.817   7.826   7.834   7.843   7.851   7.860   7.868   7.876   7.884   7.892   7.900   7.908   7.916   7.924   7.932   7.940   7.948   7.955   7.963   7.971   7.978   7.986   7.993   8.001   8.008   8.016   
height 1.778 7.784   7.793   7.801   7.810   7.819   7.827   7.836   7.844   7.852   7.861   7.869   7.877   7.885   7.894   7.902   7.910   7.918   7.926   7.933   7.941   7.949   7.957   7.964   7.972   7.980   7.987   7.995   8.002   8.010   8.017   
height 1.779 7.785   7.794   7.802   7.811   7.820   7.828   7.837   7.845   7.854   7.862   7.870   7.878   7.887   7.895   7.903   7.911   7.919   7.927   7.935   7.943   7.950   7.958   7.966   7.973   7.981   7.989   7.996   8.004   8.011   8.018   
height 1.78 7.786   7.795   7.803   7.812   7.821   7.829   7.838   7.846   7.855   7.863   7.871   7.880   7.888   7.896   7.904   7.912   7.920   7.928   7.936   7.944   7.952   7.959   7.967   7.975   7.982   7.990   7.998   8.005   8.012   8.020   
height 1.781 7.787   7.796   7.805   7.813   7.822   7.831   7.839   7.848   7.856   7.864   7.873   7.881   7.889   7.897   7.905   7.913   7.921   7.929   7.937   7.945   7.953   7.961   7.968   7.976   7.984   7.991   7.999   8.006   8.014   8.021   
height 1.782 7.788   7.797   7.806   7.814   7.823   7.832   7.840   7.849   7.857   7.866   7.874   7.882   7.890   7.898   7.907   7.915   7.923   7.931   7.939   7.946   7.954   7.962   7.970   7.977   7.985   7.993   8.000   8.008   8.015   8.023   
height 1.783 7.789   7.798   7.807   7.816   7.824   7.833   7.841   7.850   7.858   7.867   7.875   7.883   7.892   7.900   7.908   7.916   7.924   7.932   7.940   7.948   7.956   7.963   7.971   7.979   7.986   7.994   8.002   8.009   8.017   8.024   
height 1.784 7.790   7.799   7.808   7.817   7.825   7.834   7.843   7.851   7.860   7.868   7.876   7.885   7.893   7.901   7.909   7.917   7.925   7.933   7.941   7.949   7.957   7.965   7.972   7.980   7.988   7.995   8.003   8.011   8.018   8.025   
height 1.785 7.791   7.800   7.809   7.818   7.827   7.835   7.844   7.852   7.861   7.869   7.877   7.886   7.894   7.902   7.910   7.918   7.927   7.935   7.942   7.950   7.958   7.966   7.974   7.982   7.989   7.997   8.004   8.012   8.019   8.027   
height 1.786 7.793   7.801   7.810   7.819   7.828   7.836   7.845   7.853   7.862   7.870   7.879   7.887   7.895   7.903   7.912   7.920   7.928   7.936   7.944   7.952   7.960   7.967   7.975   7.983   7.991   7.998   8.006   8.013   8.021   8.028   
height 1.787 7.794   7.803   7.811   7.820   7.829   7.837   7.846   7.855   7.863   7.872   7.880   7.888   7.897   7.905   7.913   7.921   7.929   7.937   7.945   7.953   7.961   7.969   7.977   7.984   7.992   8.000   8.007   8.015   8.022   8.030   
height 1.788 7.795   7.804   7.813   7.821   7.830   7.839   7.847   7.856   7.864   7.873   7.881   7.889   7.898   7.906   7.914   7.922   7.930   7.938   7.946   7.954   7.962   7.970   7.978   7.986   7.993   8.001   8.009   8.016   8.024   8.031   
height 1.789 7.796   7.805   7.814   7.822   7.831   7.840   7.848   7.857   7.866   7.874   7.882   7.891   7.899   7.907   7.915   7.924   7.932   7.940   7.948   7.956   7.964   7.971   7.979   7.987   7.995   8.002   8.010   8.018   8.025   8.033   
height 1.79 7.797   7.806   7.815   7.824   7.832   7.841   7.850   7.858   7.867   7.875   7.884   7.892   7.900   7.908   7.917   7.925   7.933   7.941   7.949   7.957   7.965   7.973   7.981   7.988   7.996   8.004   8.011   8.019   8.026   8.034   
height 1.791 7.798   7.807   7.816   7.825   7.833   7.842   7.851   7.859   7.868   7.876   7.885   7.893   7.901   7.910   7.918   7.926   7.934   7.942   7.950   7.958   7.966   7.974   7.982   7.990   7.997   8.005   8.013   8.020   8.028   8.035   
height 1.792 7.799   7.808   7.817   7.826   7.835   7.843   7.852   7.861   7.869   7.878   7.886   7.894   7.903   7.911   7.919   7.927   7.936   7.944   7.952   7.960   7.968   7.975   7.983   7.991   7.999   8.006   8.014   8.022   8.029   8.037   
height 1.793 7.800   7.809   7.818   7.827   7.836   7.844   7.853   7.862   7.870   7.879   7.887   7.896   7.904   7.912   7.920   7.929   7.937   7.945   7.953   7.961   7.969   7.977   7.985   7.992   8.000   8.008   8.015   8.023   8.031   8.038   
height 1.794 7.801   7.810   7.819   7.828   7.837   7.846   7.854   7.863   7.872   7.880   7.888   7.897   7.905   7.914   7.922   7.930   7.938   7.946   7.954   7.962   7.970   7.978   7.986   7.994   8.001   8.009   8.017   8.024   8.032   8.040   
height 1.795 7.803   7.812   7.820   7.829   7.838   7.847   7.856   7.864   7.873   7.881   7.890   7.898   7.906   7.915   7.923   7.931   7.939   7.947   7.956   7.964   7.972   7.979   7.987   7.995   8.003   8.011   8.018   8.026   8.033   8.041   
height 1.796 7.804   7.813   7.822   7.830   7.839   7.848   7.857   7.865   7.874   7.882   7.891   7.899   7.908   7.916   7.924   7.933   7.941   7.949   7.957   7.965   7.973   7.981   7.989   7.996   8.004   8.012   8.020   8.027   8.035   8.042   
height 1.797 7.805   7.814   7.823   7.832   7.840   7.849   7.858   7.867   7.875   7.884   7.892   7.901   7.909   7.917   7.926   7.934   7.942   7.950   7.958   7.966   7.974   7.982   7.990   7.998   8.006   8.013   8.021   8.029   8.036   8.044   
height 1.798 7.806   7.815   7.824   7.833   7.842   7.850   7.859   7.868   7.876   7.885   7.893   7.902   7.910   7.919   7.927   7.935   7.943   7.951   7.959   7.968   7.975   7.983   7.991   7.999   8.007   8.015   8.022   8.030   8.038   8.045   
height 1.799 7.807   7.816   7.825   7.834   7.843   7.852   7.860   7.869   7.878   7.886   7.895   7.903   7.911   7.920   7.928   7.936   7.945   7.953   7.961   7.969   7.977   7.985   7.993   8.001   8.008   8.016   8.024   8.031   8.039   8.047   
minimum volume bound = 7.620at (a,c)= (1.27 1.604)

==> anc/135_1366.txt <==
height 1.428 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.906*  
height 1.429 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.903*  7.900*  
height 1.43 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.901*  7.898*  7.897   
height 1.431 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.899*  7.896*  7.895   7.897   
height 1.432 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.897*  7.894*  7.893   7.895   7.898   
height 1.433 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.895*  7.892*  7.890   7.893   7.896   7.899   
height 1.434 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.893*  7.890*  7.888   7.891   7.894   7.897   7.900   
height 1.435 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.891*  7.888*  7.886   7.889   7.892   7.895   7.897   7.900   
height 1.436 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.890*  7.886*  7.884   7.887   7.890   7.892   7.895   7.898   7.901   
height 1.437 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.888*  7.884*  7.882   7.885   7.887   7.890   7.893   7.896   7.899   7.902   
height 1.438 OutofR  OutofR  OutofR  OutofR  OutofR  7.886*  7.882*  7.879   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.902   
height 1.439 OutofR  OutofR  OutofR  OutofR  7.884*  7.880*  7.877   7.880   7.883   7.886   7.889   7.892   7.895   7.898   7.900   7.903   
height 1.44 OutofR  OutofR  OutofR  7.883*  7.879*  7.875*  7.878   7.881   7.884   7.887   7.890   7.893   7.895   7.898   7.901   7.904   
height 1.441 OutofR  OutofR  OutofR  7.877*  7.873*  7.876   7.879   7.882   7.884   7.887   7.890   7.893   7.896   7.899   7.902   7.905   
height 1.442 OutofR  OutofR  7.876*  7.872*  7.873   7.876   7.879   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.903   7.906   
height 1.443 OutofR  7.874*  7.870*  7.871   7.874   7.877   7.880   7.883   7.886   7.889   7.892   7.895   7.898   7.901   7.903   7.906   
height 1.444 7.873*  7.869*  7.869   7.872   7.875   7.878   7.881   7.884   7.887   7.890   7.893   7.896   7.898   7.901   7.904   7.907   
height 1.445 7.867*  7.866   7.869   7.872   7.875   7.878   7.882   7.884   7.887   7.890   7.893   7.896   7.899   7.902   7.905   7.908   
height 1.446 7.864   7.867   7.870   7.873   7.876   7.879   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.903   7.906   7.909   
height 1.447 7.865   7.868   7.871   7.874   7.877   7.880   7.883   7.886   7.889   7.892   7.895   7.898   7.901   7.904   7.907   7.910   
height 1.448 7.865   7.868   7.872   7.875   7.878   7.881   7.884   7.887   7.890   7.893   7.896   7.899   7.902   7.905   7.908   7.910   
height 1.449 7.866   7.869   7.872   7.875   7.878   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.902   7.905   7.908   7.911   
height 1.45 7.867   7.870   7.873   7.876   7.879   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.903   7.906   7.909   7.912   
height 1.451 7.868   7.871   7.874   7.877   7.880   7.883   7.886   7.889   7.892   7.895   7.898   7.901   7.904   7.907   7.910   7.913   
height 1.452 7.868   7.871   7.875   7.878   7.881   7.884   7.887   7.890   7.893   7.896   7.899   7.902   7.905   7.908   7.911   7.914   
height 1.453 7.869   7.872   7.875   7.878   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.903   7.906   7.909   7.912   7.915   
height 1.454 7.870   7.873   7.876   7.879   7.882   7.885   7.889   7.892   7.895   7.898   7.901   7.904   7.907   7.910   7.913   7.916   
height 1.455 7.871   7.874   7.877   7.880   7.883   7.886   7.889   7.892   7.895   7.899   7.902   7.905   7.908   7.911   7.914   7.916   
height 1.456 7.871   7.875   7.878   7.881   7.884   7.887   7.890   7.893   7.896   7.899   7.902   7.905   7.908   7.911   7.914   7.917   
height 1.457 7.872   7.875   7.879   7.882   7.885   7.888   7.891   7.894   7.897   7.900   7.903   7.906   7.909   7.912   7.915   7.918   
height 1.458 7.873   7.876   7.879   7.883   7.886   7.889   7.892   7.895   7.898   7.901   7.904   7.907   7.910   7.913   7.916   7.919   
height 1.459 7.874   7.877   7.880   7.883   7.886   7.890   7.893   7.896   7.899   7.902   7.905   7.908   7.911   7.914   7.917   7.920   
height 1.46 7.875   7.878   7.881   7.884   7.887   7.890   7.894   7.897   7.900   7.903   7.906   7.909   7.912   7.915   7.918   7.921   
height 1.461 7.875   7.879   7.882   7.885   7.888   7.891   7.894   7.898   7.901   7.904   7.907   7.910   7.913   7.916   7.919   7.922   
height 1.462 7.876   7.880   7.883   7.886   7.889   7.892   7.895   7.898   7.902   7.905   7.908   7.911   7.914   7.917   7.920   7.923   
height 1.463 7.877   7.880   7.884   7.887   7.890   7.893   7.896   7.899   7.902   7.906   7.909   7.912   7.915   7.918   7.921   7.924   
height 1.464 7.878   7.881   7.884   7.888   7.891   7.894   7.897   7.900   7.903   7.906   7.910   7.913   7.916   7.919   7.922   7.925   
height 1.465 7.879   7.882   7.885   7.888   7.892   7.895   7.898   7.901   7.904   7.907   7.910   7.914   7.917   7.920   7.923   7.926   
height 1.466 7.880   7.883   7.886   7.889   7.893   7.896   7.899   7.902   7.905   7.908   7.911   7.915   7.918   7.921   7.924   7.927   
height 1.467 7.881   7.884   7.887   7.890   7.893   7.897   7.900   7.903   7.906   7.909   7.912   7.915   7.919   7.922   7.925   7.928   
height 1.468 7.881   7.885   7.888   7.891   7.894   7.898   7.901   7.904   7.907   7.910   7.913   7.916   7.919   7.923   7.926   7.929   
height 1.469 7.882   7.886   7.889   7.892   7.895   7.898   7.902   7.905   7.908   7.911   7.914   7.917   7.920   7.924   7.927   7.930   
height 1.47 7.883   7.886   7.890   7.893   7.896   7.899   7.903   7.906   7.909   7.912   7.915   7.918   7.921   7.925   7.928   7.931   
height 1.471 7.884   7.887   7.891   7.894   7.897   7.900   7.904   7.907   7.910   7.913   7.916   7.919   7.922   7.926   7.929   7.932   
height 1.472 7.885   7.888   7.892   7.895   7.898   7.901   7.904   7.908   7.911   7.914   7.917   7.920   7.923   7.927   7.930   7.933   
height 1.473 7.886   7.889   7.892   7.896   7.899   7.902   7.905   7.909   7.912   7.915   7.918   7.921   7.924   7.928   7.931   7.934   
height 1.474 7.887   7.890   7.893   7.897   7.900   7.903   7.906   7.910   7.913   7.916   7.919   7.922   7.925   7.929   7.932   7.935   
height 1.475 7.888   7.891   7.894   7.898   7.901   7.904   7.907   7.911   7.914   7.917   7.920   7.923   7.926   7.930   7.933   7.936   
height 1.476 7.889   7.892   7.895   7.899   7.902   7.905   7.908   7.912   7.915   7.918   7.921   7.924   7.927   7.931   7.934   7.937   
height 1.477 7.890   7.893   7.896   7.900   7.903   7.906   7.909   7.913   7.916   7.919   7.922   7.925   7.928   7.932   7.935   7.938   
height 1.478 7.891   7.894   7.897   7.900   7.904   7.907   7.910   7.914   7.917   7.920   7.923   7.926   7.930   7.933   7.936   7.939   
height 1.479 7.891   7.895   7.898   7.901   7.905   7.908   7.911   7.915   7.918   7.921   7.924   7.927   7.931   7.934   7.937   7.940   
height 1.48 7.892   7.896   7.899   7.902   7.906   7.909   7.912   7.916   7.919   7.922   7.925   7.928   7.932   7.935   7.938   7.941   
height 1.481 7.893   7.897   7.900   7.903   7.907   7.910   7.913   7.917   7.920   7.923   7.926   7.929   7.933   7.936   7.939   7.942   
height 1.482 7.894   7.898   7.901   7.904   7.908   7.911   7.914   7.918   7.921   7.924   7.927   7.930   7.934   7.937   7.940   7.943   
height 1.483 7.895   7.899   7.902   7.905   7.909   7.912   7.915   7.919   7.922   7.925   7.928   7.932   7.935   7.938   7.941   7.944   
height 1.484 7.896   7.900   7.903   7.906   7.910   7.913   7.916   7.920   7.923   7.926   7.929   7.933   7.936   7.939   7.942   7.945   
height 1.485 7.897   7.901   7.904   7.907   7.911   7.914   7.917   7.921   7.924   7.927   7.930   7.934   7.937   7.940   7.943   7.946   
height 1.486 7.898   7.902   7.905   7.908   7.912   7.915   7.918   7.922   7.925   7.928   7.932   7.935   7.938   7.941   7.944   7.948   
height 1.487 7.899   7.903   7.906   7.909   7.913   7.916   7.919   7.923   7.926   7.929   7.933   7.936   7.939   7.942   7.945   7.949   
height 1.488 7.900   7.904   7.907   7.910   7.914   7.917   7.921   7.924   7.927   7.930   7.934   7.937   7.940   7.943   7.947   7.950   
height 1.489 7.901   7.905   7.908   7.912   7.915   7.918   7.922   7.925   7.928   7.931   7.935   7.938   7.941   7.944   7.948   7.951   
height 1.49 7.902   7.906   7.909   7.913   7.916   7.919   7.923   7.926   7.929   7.933   7.936   7.939   7.942   7.946   7.949   7.952   
height 1.491 7.903   7.907   7.910   7.914   7.917   7.920   7.924   7.927   7.930   7.934   7.937   7.940   7.943   7.947   7.950   7.953   
height 1.492 7.904   7.908   7.911   7.915   7.918   7.921   7.925   7.928   7.931   7.935   7.938   7.941   7.945   7.948   7.951   7.954   
height 1.493 7.905   7.909   7.912   7.916   7.919   7.922   7.926   7.929   7.933   7.936   7.939   7.942   7.946   7.949   7.952   7.955   
height 1.494 7.906   7.910   7.913   7.917   7.920   7.924   7.927   7.930   7.934   7.937   7.940   7.944   7.947   7.950   7.953   7.957   
height 1.495 7.907   7.911   7.914   7.918   7.921   7.925   7.928   7.931   7.935   7.938   7.941   7.945   7.948   7.951   7.955   7.958   
height 1.496 7.909   7.912   7.915   7.919   7.922   7.926   7.929   7.932   7.936   7.939   7.943   7.946   7.949   7.952   7.956   7.959   
height 1.497 7.910   7.913   7.917   7.920   7.923   7.927   7.930   7.934   7.937   7.940   7.944   7.947   7.950   7.954   7.957   7.960   
height 1.498 7.911   7.914   7.918   7.921   7.925   7.928   7.931   7.935   7.938   7.941   7.945   7.948   7.951   7.955   7.958   7.961   
height 1.499 7.912   7.915   7.919   7.922   7.926   7.929   7.932   7.936   7.939   7.943   7.946   7.949   7.953   7.956   7.959   7.962   
height 1.5 7.913   7.916   7.920   7.923   7.927   7.930   7.934   7.937   7.940   7.944   7.947   7.950   7.954   7.957   7.960   7.964   
height 1.501 7.914   7.917   7.921   7.924   7.928   7.931   7.935   7.938   7.942   7.945   7.948   7.952   7.955   7.958   7.962   7.965   
height 1.502 7.915   7.918   7.922   7.925   7.929   7.932   7.936   7.939   7.943   7.946   7.949   7.953   7.956   7.959   7.963   7.966   
height 1.503 7.916   7.920   7.923   7.927   7.930   7.934   7.937   7.940   7.944   7.947   7.951   7.954   7.957   7.961   7.964   7.967   
height 1.504 7.917   7.921   7.924   7.928   7.931   7.935   7.938   7.942   7.945   7.948   7.952   7.955   7.958   7.962   7.965   7.968   
height 1.505 7.918   7.922   7.925   7.929   7.932   7.936   7.939   7.943   7.946   7.950   7.953   7.956   7.960   7.963   7.966   7.970   
height 1.506 7.919   7.923   7.926   7.930   7.933   7.937   7.940   7.944   7.947   7.951   7.954   7.958   7.961   7.964   7.968   7.971   
height 1.507 7.920   7.924   7.928   7.931   7.935   7.938   7.942   7.945   7.948   7.952   7.955   7.959   7.962   7.965   7.969   7.972   
height 1.508 7.922   7.925   7.929   7.932   7.936   7.939   7.943   7.946   7.950   7.953   7.957   7.960   7.963   7.967   7.970   7.973   
height 1.509 7.923   7.926   7.930   7.933   7.937   7.940   7.944   7.947   7.951   7.954   7.958   7.961   7.965   7.968   7.971   7.975   
height 1.51 7.924   7.927   7.931   7.935   7.938   7.942   7.945   7.949   7.952   7.955   7.959   7.962   7.966   7.969   7.972   7.976   
height 1.511 7.925   7.929   7.932   7.936   7.939   7.943   7.946   7.950   7.953   7.957   7.960   7.964   7.967   7.970   7.974   7.977   
height 1.512 7.926   7.930   7.933   7.937   7.940   7.944   7.947   7.951   7.954   7.958   7.961   7.965   7.968   7.972   7.975   7.978   
height 1.513 7.927   7.931   7.934   7.938   7.942   7.945   7.949   7.952   7.956   7.959   7.963   7.966   7.969   7.973   7.976   7.980   
height 1.514 7.928   7.932   7.936   7.939   7.943   7.946   7.950   7.953   7.957   7.960   7.964   7.967   7.971   7.974   7.977   7.981   
height 1.515 7.930   7.933   7.937   7.940   7.944   7.948   7.951   7.955   7.958   7.962   7.965   7.968   7.972   7.975   7.979   7.982   
height 1.516 7.931   7.934   7.938   7.942   7.945   7.949   7.952   7.956   7.959   7.963   7.966   7.970   7.973   7.977   7.980   7.983   
height 1.517 7.932   7.936   7.939   7.943   7.946   7.950   7.953   7.957   7.961   7.964   7.967   7.971   7.974   7.978   7.981   7.985   
height 1.518 7.933   7.937   7.940   7.944   7.948   7.951   7.955   7.958   7.962   7.965   7.969   7.972   7.976   7.979   7.983   7.986   
height 1.519 7.934   7.938   7.942   7.945   7.949   7.952   7.956   7.959   7.963   7.966   7.970   7.973   7.977   7.980   7.984   7.987   
height 1.52 7.935   7.939   7.943   7.946   7.950   7.954   7.957   7.961   7.964   7.968   7.971   7.975   7.978   7.982   7.985   7.989   
height 1.521 7.937   7.940   7.944   7.948   7.951   7.955   7.958   7.962   7.965   7.969   7.973   7.976   7.979   7.983   7.986   7.990   
height 1.522 7.938   7.942   7.945   7.949   7.952   7.956   7.960   7.963   7.967   7.970   7.974   7.977   7.981   7.984   7.988   7.991   
height 1.523 7.939   7.943   7.946   7.950   7.954   7.957   7.961   7.964   7.968   7.972   7.975   7.979   7.982   7.986   7.989   7.992   
height 1.524 7.940   7.944   7.948   7.951   7.955   7.958   7.962   7.966   7.969   7.973   7.976   7.980   7.983   7.987   7.990   7.994   
height 1.525 7.941   7.945   7.949   7.952   7.956   7.960   7.963   7.967   7.971   7.974   7.978   7.981   7.985   7.988   7.992   7.995   
height 1.526 7.943   7.946   7.950   7.954   7.957   7.961   7.965   7.968   7.972   7.975   7.979   7.982   7.986   7.989   7.993   7.996   
height 1.527 7.944   7.948   7.951   7.955   7.959   7.962   7.966   7.969   7.973   7.977   7.980   7.984   7.987   7.991   7.994   7.998   
height 1.528 7.945   7.949   7.953   7.956   7.960   7.964   7.967   7.971   7.974   7.978   7.981   7.985   7.989   7.992   7.996   7.999   
height 1.529 7.946   7.950   7.954   7.957   7.961   7.965   7.968   7.972   7.976   7.979   7.983   7.986   7.990   7.993   7.997   8.000   
height 1.53 7.948   7.951   7.955   7.959   7.962   7.966   7.970   7.973   7.977   7.981   7.984   7.988   7.991   7.995   7.998   8.002   
height 1.531 7.949   7.953   7.956   7.960   7.964   7.967   7.971   7.975   7.978   7.982   7.985   7.989   7.993   7.996   8.000   8.003   
height 1.532 7.950   7.954   7.957   7.961   7.965   7.969   7.972   7.976   7.980   7.983   7.987   7.990   7.994   7.997   8.001   8.004   
height 1.533 7.951   7.955   7.959   7.962   7.966   7.970   7.974   7.977   7.981   7.984   7.988   7.992   7.995   7.999   8.002   8.006   
height 1.534 7.953   7.956   7.960   7.964   7.967   7.971   7.975   7.978   7.982   7.986   7.989   7.993   7.997   8.000   8.004   8.007   
height 1.535 7.954   7.958   7.961   7.965   7.969   7.972   7.976   7.980   7.983   7.987   7.991   7.994   7.998   8.001   8.005   8.008   
height 1.536 7.955   7.959   7.963   7.966   7.970   7.974   7.977   7.981   7.985   7.988   7.992   7.996   7.999   8.003   8.006   8.010   
height 1.537 7.956   7.960   7.964   7.968   7.971   7.975   7.979   7.982   7.986   7.990   7.993   7.997   8.001   8.004   8.008   8.011   
height 1.538 7.958   7.961   7.965   7.969   7.973   7.976   7.980   7.984   7.987   7.991   7.995   7.998   8.002   8.005   8.009   8.013   
height 1.539 7.959   7.963   7.966   7.970   7.974   7.978   7.981   7.985   7.989   7.992   7.996   8.000   8.003   8.007   8.010   8.014   
height 1.54 7.960   7.964   7.968   7.971   7.975   7.979   7.983   7.986   7.990   7.994   7.997   8.001   8.005   8.008   8.012   8.015   
height 1.541 7.961   7.965   7.969   7.973   7.977   7.980   7.984   7.988   7.991   7.995   7.999   8.002   8.006   8.010   8.013   8.017   
height 1.542 7.963   7.966   7.970   7.974   7.978   7.982   7.985   7.989   7.993   7.996   8.000   8.004   8.007   8.011   8.015   8.018   
height 1.543 7.964   7.968   7.972   7.975   7.979   7.983   7.987   7.990   7.994   7.998   8.001   8.005   8.009   8.012   8.016   8.020   
height 1.544 7.965   7.969   7.973   7.977   7.980   7.984   7.988   7.992   7.995   7.999   8.003   8.006   8.010   8.014   8.017   8.021   
height 1.545 7.967   7.970   7.974   7.978   7.982   7.986   7.989   7.993   7.997   8.001   8.004   8.008   8.012   8.015   8.019   8.022   
height 1.546 7.968   7.972   7.976   7.979   7.983   7.987   7.991   7.994   7.998   8.002   8.006   8.009   8.013   8.017   8.020   8.024   
height 1.547 7.969   7.973   7.977   7.981   7.984   7.988   7.992   7.996   8.000   8.003   8.007   8.011   8.014   8.018   8.022   8.025   
height 1.548 7.970   7.974   7.978   7.982   7.986   7.990   7.993   7.997   8.001   8.005   8.008   8.012   8.016   8.019   8.023   8.027   
height 1.549 7.972   7.976   7.980   7.983   7.987   7.991   7.995   7.999   8.002   8.006   8.010   8.013   8.017   8.021   8.024   8.028   
height 1.55 7.973   7.977   7.981   7.985   7.989   7.992   7.996   8.000   8.004   8.007   8.011   8.015   8.018   8.022   8.026   8.029   
height 1.551 7.974   7.978   7.982   7.986   7.990   7.994   7.997   8.001   8.005   8.009   8.012   8.016   8.020   8.024   8.027   8.031   
height 1.552 7.976   7.980   7.984   7.987   7.991   7.995   7.999   8.003   8.006   8.010   8.014   8.018   8.021   8.025   8.029   8.032   
height 1.553 7.977   7.981   7.985   7.989   7.993   7.996   8.000   8.004   8.008   8.012   8.015   8.019   8.023   8.026   8.030   8.034   
height 1.554 7.978   7.982   7.986   7.990   7.994   7.998   8.002   8.005   8.009   8.013   8.017   8.020   8.024   8.028   8.032   8.035   
height 1.555 7.980   7.984   7.988   7.991   7.995   7.999   8.003   8.007   8.011   8.014   8.018   8.022   8.026   8.029   8.033   8.037   
height 1.556 7.981   7.985   7.989   7.993   7.997   8.001   8.004   8.008   8.012   8.016   8.020   8.023   8.027   8.031   8.034   8.038   
height 1.557 7.982   7.986   7.990   7.994   7.998   8.002   8.006   8.010   8.013   8.017   8.021   8.025   8.028   8.032   8.036   8.040   
height 1.558 7.984   7.988   7.992   7.996   7.999   8.003   8.007   8.011   8.015   8.019   8.022   8.026   8.030   8.034   8.037   8.041   
height 1.559 7.985   7.989   7.993   7.997   8.001   8.005   8.009   8.012   8.016   8.020   8.024   8.028   8.031   8.035   8.039   8.042   
height 1.56 7.986   7.990   7.994   7.998   8.002   8.006   8.010   8.014   8.018   8.021   8.025   8.029   8.033   8.037   8.040   8.044   
height 1.561 7.988   7.992   7.996   8.000   8.004   8.007   8.011   8.015   8.019   8.023   8.027   8.030   8.034   8.038   8.042   8.045   
height 1.562 7.989   7.993   7.997   8.001   8.005   8.009   8.013   8.017   8.020   8.024   8.028   8.032   8.036   8.039   8.043   8.047   
height 1.563 7.991   7.995   7.999   8.002   8.006   8.010   8.014   8.018   8.022   8.026   8.030   8.033   8.037   8.041   8.045   8.048   
height 1.564 7.992   7.996   8.000   8.004   8.008   8.012   8.016   8.019   8.023   8.027   8.031   8.035   8.039   8.042   8.046   8.050   
height 1.565 7.993   7.997   8.001   8.005   8.009   8.013   8.017   8.021   8.025   8.029   8.032   8.036   8.040   8.044   8.048   8.051   
height 1.566 7.995   7.999   8.003   8.007   8.011   8.015   8.018   8.022   8.026   8.030   8.034   8.038   8.042   8.045   8.049   8.053   
height 1.567 7.996   8.000   8.004   8.008   8.012   8.016   8.020   8.024   8.028   8.032   8.035   8.039   8.043   8.047   8.051   8.054   
height 1.568 7.997   8.001   8.005   8.009   8.013   8.017   8.021   8.025   8.029   8.033   8.037   8.041   8.044   8.048   8.052   8.056   
height 1.569 7.999   8.003   8.007   8.011   8.015   8.019   8.023   8.027   8.031   8.034   8.038   8.042   8.046   8.050   8.054   8.057   
height 1.57 8.000   8.004   8.008   8.012   8.016   8.020   8.024   8.028   8.032   8.036   8.040   8.044   8.047   8.051   8.055   8.059   
height 1.571 8.002   8.006   8.010   8.014   8.018   8.022   8.026   8.030   8.033   8.037   8.041   8.045   8.049   8.053   8.057   8.060   
height 1.572 8.003   8.007   8.011   8.015   8.019   8.023   8.027   8.031   8.035   8.039   8.043   8.047   8.050   8.054   8.058   8.062   
height 1.573 8.004   8.009   8.013   8.017   8.021   8.025   8.029   8.032   8.036   8.040   8.044   8.048   8.052   8.056   8.060   8.063   
height 1.574 8.006   8.010   8.014   8.018   8.022   8.026   8.030   8.034   8.038   8.042   8.046   8.050   8.053   8.057   8.061   8.065   
height 1.575 8.007   8.011   8.015   8.019   8.023   8.027   8.031   8.035   8.039   8.043   8.047   8.051   8.055   8.059   8.063   8.066   
height 1.576 8.009   8.013   8.017   8.021   8.025   8.029   8.033   8.037   8.041   8.045   8.049   8.053   8.056   8.060   8.064   8.068   
height 1.577 8.010   8.014   8.018   8.022   8.026   8.030   8.034   8.038   8.042   8.046   8.050   8.054   8.058   8.062   8.066   8.069   
height 1.578 8.012   8.016   8.020   8.024   8.028   8.032   8.036   8.040   8.044   8.048   8.052   8.056   8.059   8.063   8.067   8.071   
height 1.579 8.013   8.017   8.021   8.025   8.029   8.033   8.037   8.041   8.045   8.049   8.053   8.057   8.061   8.065   8.069   8.072   
height 1.58 8.014   8.018   8.023   8.027   8.031   8.035   8.039   8.043   8.047   8.051   8.055   8.059   8.062   8.066   8.070   8.074   
height 1.581 8.016   8.020   8.024   8.028   8.032   8.036   8.040   8.044   8.048   8.052   8.056   8.060   8.064   8.068   8.072   8.076   
height 1.582 8.017   8.021   8.025   8.030   8.034   8.038   8.042   8.046   8.050   8.054   8.058   8.062   8.065   8.069   8.073   8.077   
height 1.583 8.019   8.023   8.027   8.031   8.035   8.039   8.043   8.047   8.051   8.055   8.059   8.063   8.067   8.071   8.075   8.079   
height 1.584 8.020   8.024   8.028   8.032   8.037   8.041   8.045   8.049   8.053   8.057   8.061   8.065   8.069   8.072   8.076   8.080   
height 1.585 8.022   8.026   8.030   8.034   8.038   8.042   8.046   8.050   8.054   8.058   8.062   8.066   8.070   8.074   8.078   8.082   
height 1.586 8.023   8.027   8.031   8.035   8.040   8.044   8.048   8.052   8.056   8.060   8.064   8.068   8.072   8.076   8.079   8.083   
height 1.587 8.024   8.029   8.033   8.037   8.041   8.045   8.049   8.053   8.057   8.061   8.065   8.069   8.073   8.077   8.081   8.085   
height 1.588 8.026   8.030   8.034   8.038   8.043   8.047   8.051   8.055   8.059   8.063   8.067   8.071   8.075   8.079   8.083   8.086   
height 1.589 8.027   8.032   8.036   8.040   8.044   8.048   8.052   8.056   8.060   8.064   8.068   8.072   8.076   8.080   8.084   8.088   
minimum volume bound = 7.864at (a,c)= (1.35 1.446)

==> anc/1366_14.txt <==
height 1.428 7.902*  7.901   7.904   7.906   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.429 7.899   7.902   7.904   7.907   7.910   7.912   7.915   7.918   7.920   7.923   7.926   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.43 7.900   7.902   7.905   7.908   7.910   7.913   7.916   7.919   7.921   7.924   7.927   7.929   7.932   7.934   7.937   7.940   7.942   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.431 7.900   7.903   7.906   7.908   7.911   7.914   7.917   7.919   7.922   7.925   7.927   7.930   7.933   7.935   7.938   7.940   7.943   7.946   7.948   7.951   7.953   7.956   7.958   7.961   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.432 7.901   7.904   7.906   7.909   7.912   7.915   7.917   7.920   7.923   7.925   7.928   7.931   7.933   7.936   7.939   7.941   7.944   7.946   7.949   7.952   7.954   7.957   7.959   7.962   7.964   7.967   7.969   7.972   7.974   7.977   OutofR  OutofR  OutofR  OutofR  
height 1.433 7.902   7.904   7.907   7.910   7.913   7.915   7.918   7.921   7.923   7.926   7.929   7.932   7.934   7.937   7.939   7.942   7.945   7.947   7.950   7.952   7.955   7.958   7.960   7.963   7.965   7.968   7.970   7.973   7.975   7.978   7.980   7.983   7.985   7.987   
height 1.434 7.902   7.905   7.908   7.911   7.913   7.916   7.919   7.922   7.924   7.927   7.930   7.932   7.935   7.938   7.940   7.943   7.945   7.948   7.951   7.953   7.956   7.958   7.961   7.963   7.966   7.969   7.971   7.974   7.976   7.979   7.981   7.983   7.986   7.988   
height 1.435 7.903   7.906   7.909   7.911   7.914   7.917   7.920   7.922   7.925   7.928   7.930   7.933   7.936   7.938   7.941   7.944   7.946   7.949   7.952   7.954   7.957   7.959   7.962   7.964   7.967   7.969   7.972   7.974   7.977   7.979   7.982   7.984   7.987   7.989   
height 1.436 7.904   7.907   7.909   7.912   7.915   7.918   7.920   7.923   7.926   7.929   7.931   7.934   7.937   7.939   7.942   7.945   7.947   7.950   7.952   7.955   7.958   7.960   7.963   7.965   7.968   7.970   7.973   7.975   7.978   7.980   7.983   7.985   7.988   7.990   
height 1.437 7.905   7.907   7.910   7.913   7.916   7.918   7.921   7.924   7.927   7.929   7.932   7.935   7.937   7.940   7.943   7.945   7.948   7.951   7.953   7.956   7.958   7.961   7.964   7.966   7.969   7.971   7.974   7.976   7.979   7.981   7.984   7.986   7.989   7.991   
height 1.438 7.905   7.908   7.911   7.914   7.916   7.919   7.922   7.925   7.927   7.930   7.933   7.936   7.938   7.941   7.944   7.946   7.949   7.952   7.954   7.957   7.959   7.962   7.965   7.967   7.970   7.972   7.975   7.977   7.980   7.982   7.985   7.987   7.990   7.992   
height 1.439 7.906   7.909   7.912   7.914   7.917   7.920   7.923   7.926   7.928   7.931   7.934   7.936   7.939   7.942   7.944   7.947   7.950   7.952   7.955   7.958   7.960   7.963   7.965   7.968   7.971   7.973   7.976   7.978   7.981   7.983   7.986   7.988   7.991   7.993   
height 1.44 7.907   7.910   7.912   7.915   7.918   7.921   7.924   7.926   7.929   7.932   7.935   7.937   7.940   7.943   7.945   7.948   7.951   7.953   7.956   7.959   7.961   7.964   7.966   7.969   7.971   7.974   7.977   7.979   7.982   7.984   7.987   7.989   7.992   7.994   
height 1.441 7.908   7.910   7.913   7.916   7.919   7.922   7.924   7.927   7.930   7.933   7.935   7.938   7.941   7.944   7.946   7.949   7.952   7.954   7.957   7.959   7.962   7.965   7.967   7.970   7.972   7.975   7.978   7.980   7.983   7.985   7.988   7.990   7.993   7.995   
height 1.442 7.908   7.911   7.914   7.917   7.920   7.922   7.925   7.928   7.931   7.934   7.936   7.939   7.942   7.944   7.947   7.950   7.952   7.955   7.958   7.960   7.963   7.966   7.968   7.971   7.973   7.976   7.979   7.981   7.984   7.986   7.989   7.991   7.994   7.996   
height 1.443 7.909   7.912   7.915   7.918   7.921   7.923   7.926   7.929   7.932   7.934   7.937   7.940   7.943   7.945   7.948   7.951   7.953   7.956   7.959   7.961   7.964   7.967   7.969   7.972   7.974   7.977   7.979   7.982   7.985   7.987   7.990   7.992   7.995   7.997   
height 1.444 7.910   7.913   7.916   7.919   7.921   7.924   7.927   7.930   7.933   7.935   7.938   7.941   7.943   7.946   7.949   7.952   7.954   7.957   7.960   7.962   7.965   7.967   7.970   7.973   7.975   7.978   7.980   7.983   7.986   7.988   7.991   7.993   7.996   7.998   
height 1.445 7.911   7.914   7.917   7.919   7.922   7.925   7.928   7.931   7.933   7.936   7.939   7.942   7.944   7.947   7.950   7.952   7.955   7.958   7.961   7.963   7.966   7.968   7.971   7.974   7.976   7.979   7.981   7.984   7.987   7.989   7.992   7.994   7.997   7.999   
height 1.446 7.912   7.915   7.917   7.920   7.923   7.926   7.929   7.931   7.934   7.937   7.940   7.943   7.945   7.948   7.951   7.953   7.956   7.959   7.961   7.964   7.967   7.969   7.972   7.975   7.977   7.980   7.982   7.985   7.988   7.990   7.993   7.995   7.998   8.000   
height 1.447 7.912   7.915   7.918   7.921   7.924   7.927   7.930   7.932   7.935   7.938   7.941   7.943   7.946   7.949   7.952   7.954   7.957   7.960   7.962   7.965   7.968   7.970   7.973   7.976   7.978   7.981   7.983   7.986   7.989   7.991   7.994   7.996   7.999   8.001   
height 1.448 7.913   7.916   7.919   7.922   7.925   7.928   7.930   7.933   7.936   7.939   7.942   7.944   7.947   7.950   7.953   7.955   7.958   7.961   7.963   7.966   7.969   7.971   7.974   7.977   7.979   7.982   7.984   7.987   7.990   7.992   7.995   7.997   8.000   8.002   
height 1.449 7.914   7.917   7.920   7.923   7.926   7.928   7.931   7.934   7.937   7.940   7.943   7.945   7.948   7.951   7.954   7.956   7.959   7.962   7.964   7.967   7.970   7.972   7.975   7.978   7.980   7.983   7.985   7.988   7.991   7.993   7.996   7.998   8.001   8.003   
height 1.45 7.915   7.918   7.921   7.924   7.927   7.929   7.932   7.935   7.938   7.941   7.943   7.946   7.949   7.952   7.954   7.957   7.960   7.963   7.965   7.968   7.971   7.973   7.976   7.979   7.981   7.984   7.987   7.989   7.992   7.994   7.997   7.999   8.002   8.004   
height 1.451 7.916   7.919   7.922   7.925   7.927   7.930   7.933   7.936   7.939   7.942   7.944   7.947   7.950   7.953   7.955   7.958   7.961   7.964   7.966   7.969   7.972   7.974   7.977   7.980   7.982   7.985   7.988   7.990   7.993   7.995   7.998   8.000   8.003   8.006   
height 1.452 7.917   7.920   7.923   7.925   7.928   7.931   7.934   7.937   7.940   7.943   7.945   7.948   7.951   7.954   7.956   7.959   7.962   7.965   7.967   7.970   7.973   7.975   7.978   7.981   7.983   7.986   7.989   7.991   7.994   7.996   7.999   8.002   8.004   8.007   
height 1.453 7.918   7.921   7.923   7.926   7.929   7.932   7.935   7.938   7.941   7.943   7.946   7.949   7.952   7.955   7.957   7.960   7.963   7.966   7.968   7.971   7.974   7.976   7.979   7.982   7.984   7.987   7.990   7.992   7.995   7.997   8.000   8.003   8.005   8.008   
height 1.454 7.919   7.921   7.924   7.927   7.930   7.933   7.936   7.939   7.942   7.944   7.947   7.950   7.953   7.956   7.958   7.961   7.964   7.967   7.969   7.972   7.975   7.977   7.980   7.983   7.985   7.988   7.991   7.993   7.996   7.999   8.001   8.004   8.006   8.009   
height 1.455 7.919   7.922   7.925   7.928   7.931   7.934   7.937   7.940   7.943   7.945   7.948   7.951   7.954   7.957   7.959   7.962   7.965   7.968   7.970   7.973   7.976   7.978   7.981   7.984   7.986   7.989   7.992   7.994   7.997   8.000   8.002   8.005   8.007   8.010   
height 1.456 7.920   7.923   7.926   7.929   7.932   7.935   7.938   7.941   7.943   7.946   7.949   7.952   7.955   7.958   7.960   7.963   7.966   7.969   7.971   7.974   7.977   7.979   7.982   7.985   7.988   7.990   7.993   7.995   7.998   8.001   8.003   8.006   8.009   8.011   
height 1.457 7.921   7.924   7.927   7.930   7.933   7.936   7.939   7.942   7.944   7.947   7.950   7.953   7.956   7.959   7.961   7.964   7.967   7.970   7.972   7.975   7.978   7.981   7.983   7.986   7.989   7.991   7.994   7.997   7.999   8.002   8.004   8.007   8.010   8.012   
height 1.458 7.922   7.925   7.928   7.931   7.934   7.937   7.940   7.943   7.945   7.948   7.951   7.954   7.957   7.960   7.962   7.965   7.968   7.971   7.973   7.976   7.979   7.982   7.984   7.987   7.990   7.992   7.995   7.998   8.000   8.003   8.006   8.008   8.011   8.013   
height 1.459 7.923   7.926   7.929   7.932   7.935   7.938   7.941   7.944   7.946   7.949   7.952   7.955   7.958   7.961   7.963   7.966   7.969   7.972   7.974   7.977   7.980   7.983   7.985   7.988   7.991   7.993   7.996   7.999   8.001   8.004   8.007   8.009   8.012   8.014   
height 1.46 7.924   7.927   7.930   7.933   7.936   7.939   7.942   7.945   7.947   7.950   7.953   7.956   7.959   7.962   7.964   7.967   7.970   7.973   7.976   7.978   7.981   7.984   7.986   7.989   7.992   7.995   7.997   8.000   8.003   8.005   8.008   8.010   8.013   8.016   
height 1.461 7.925   7.928   7.931   7.934   7.937   7.940   7.943   7.946   7.948   7.951   7.954   7.957   7.960   7.963   7.965   7.968   7.971   7.974   7.977   7.979   7.982   7.985   7.988   7.990   7.993   7.996   7.998   8.001   8.004   8.006   8.009   8.012   8.014   8.017   
height 1.462 7.926   7.929   7.932   7.935   7.938   7.941   7.944   7.947   7.949   7.952   7.955   7.958   7.961   7.964   7.967   7.969   7.972   7.975   7.978   7.980   7.983   7.986   7.989   7.991   7.994   7.997   7.999   8.002   8.005   8.007   8.010   8.013   8.015   8.018   
height 1.463 7.927   7.930   7.933   7.936   7.939   7.942   7.945   7.948   7.950   7.953   7.956   7.959   7.962   7.965   7.968   7.970   7.973   7.976   7.979   7.982   7.984   7.987   7.990   7.992   7.995   7.998   8.001   8.003   8.006   8.009   8.011   8.014   8.016   8.019   
height 1.464 7.928   7.931   7.934   7.937   7.940   7.943   7.946   7.949   7.951   7.954   7.957   7.960   7.963   7.966   7.969   7.971   7.974   7.977   7.980   7.983   7.985   7.988   7.991   7.994   7.996   7.999   8.002   8.004   8.007   8.010   8.012   8.015   8.018   8.020   
height 1.465 7.929   7.932   7.935   7.938   7.941   7.944   7.947   7.950   7.952   7.955   7.958   7.961   7.964   7.967   7.970   7.973   7.975   7.978   7.981   7.984   7.986   7.989   7.992   7.995   7.997   8.000   8.003   8.006   8.008   8.011   8.014   8.016   8.019   8.021   
height 1.466 7.930   7.933   7.936   7.939   7.942   7.945   7.948   7.951   7.953   7.956   7.959   7.962   7.965   7.968   7.971   7.974   7.976   7.979   7.982   7.985   7.988   7.990   7.993   7.996   7.999   8.001   8.004   8.007   8.009   8.012   8.015   8.017   8.020   8.023   
height 1.467 7.931   7.934   7.937   7.940   7.943   7.946   7.949   7.952   7.955   7.957   7.960   7.963   7.966   7.969   7.972   7.975   7.977   7.980   7.983   7.986   7.989   7.991   7.994   7.997   8.000   8.002   8.005   8.008   8.011   8.013   8.016   8.019   8.021   8.024   
height 1.468 7.932   7.935   7.938   7.941   7.944   7.947   7.950   7.953   7.956   7.958   7.961   7.964   7.967   7.970   7.973   7.976   7.979   7.981   7.984   7.987   7.990   7.993   7.995   7.998   8.001   8.004   8.006   8.009   8.012   8.014   8.017   8.020   8.022   8.025   
height 1.469 7.933   7.936   7.939   7.942   7.945   7.948   7.951   7.954   7.957   7.960   7.962   7.965   7.968   7.971   7.974   7.977   7.980   7.983   7.985   7.988   7.991   7.994   7.997   7.999   8.002   8.005   8.007   8.010   8.013   8.016   8.018   8.021   8.024   8.026   
height 1.47 7.934   7.937   7.940   7.943   7.946   7.949   7.952   7.955   7.958   7.961   7.964   7.966   7.969   7.972   7.975   7.978   7.981   7.984   7.986   7.989   7.992   7.995   7.998   8.000   8.003   8.006   8.009   8.011   8.014   8.017   8.019   8.022   8.025   8.027   
height 1.471 7.935   7.938   7.941   7.944   7.947   7.950   7.953   7.956   7.959   7.962   7.965   7.968   7.970   7.973   7.976   7.979   7.982   7.985   7.988   7.990   7.993   7.996   7.999   8.002   8.004   8.007   8.010   8.013   8.015   8.018   8.021   8.023   8.026   8.029   
height 1.472 7.936   7.939   7.942   7.945   7.948   7.951   7.954   7.957   7.960   7.963   7.966   7.969   7.972   7.974   7.977   7.980   7.983   7.986   7.989   7.992   7.994   7.997   8.000   8.003   8.006   8.008   8.011   8.014   8.017   8.019   8.022   8.025   8.027   8.030   
height 1.473 7.937   7.940   7.943   7.946   7.949   7.952   7.955   7.958   7.961   7.964   7.967   7.970   7.973   7.976   7.978   7.981   7.984   7.987   7.990   7.993   7.996   7.998   8.001   8.004   8.007   8.009   8.012   8.015   8.018   8.020   8.023   8.026   8.029   8.031   
height 1.474 7.938   7.941   7.944   7.947   7.950   7.953   7.956   7.959   7.962   7.965   7.968   7.971   7.974   7.977   7.980   7.982   7.985   7.988   7.991   7.994   7.997   8.000   8.002   8.005   8.008   8.011   8.013   8.016   8.019   8.022   8.024   8.027   8.030   8.032   
height 1.475 7.939   7.942   7.945   7.948   7.951   7.954   7.957   7.960   7.963   7.966   7.969   7.972   7.975   7.978   7.981   7.984   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.006   8.009   8.012   8.015   8.017   8.020   8.023   8.026   8.028   8.031   8.034   
height 1.476 7.940   7.943   7.946   7.949   7.952   7.955   7.958   7.961   7.964   7.967   7.970   7.973   7.976   7.979   7.982   7.985   7.988   7.991   7.993   7.996   7.999   8.002   8.005   8.008   8.010   8.013   8.016   8.019   8.021   8.024   8.027   8.030   8.032   8.035   
height 1.477 7.941   7.944   7.947   7.950   7.953   7.956   7.959   7.962   7.965   7.968   7.971   7.974   7.977   7.980   7.983   7.986   7.989   7.992   7.995   7.997   8.000   8.003   8.006   8.009   8.012   8.014   8.017   8.020   8.023   8.025   8.028   8.031   8.034   8.036   
height 1.478 7.942   7.945   7.948   7.951   7.954   7.957   7.960   7.963   7.966   7.969   7.972   7.975   7.978   7.981   7.984   7.987   7.990   7.993   7.996   7.999   8.001   8.004   8.007   8.010   8.013   8.016   8.018   8.021   8.024   8.027   8.029   8.032   8.035   8.037   
height 1.479 7.943   7.946   7.949   7.952   7.955   7.958   7.962   7.965   7.968   7.971   7.974   7.976   7.979   7.982   7.985   7.988   7.991   7.994   7.997   8.000   8.003   8.006   8.008   8.011   8.014   8.017   8.020   8.022   8.025   8.028   8.031   8.033   8.036   8.039   
height 1.48 7.944   7.947   7.950   7.953   7.957   7.960   7.963   7.966   7.969   7.972   7.975   7.978   7.981   7.984   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.007   8.010   8.012   8.015   8.018   8.021   8.024   8.026   8.029   8.032   8.035   8.037   8.040   
height 1.481 7.945   7.948   7.951   7.955   7.958   7.961   7.964   7.967   7.970   7.973   7.976   7.979   7.982   7.985   7.988   7.991   7.994   7.996   7.999   8.002   8.005   8.008   8.011   8.014   8.016   8.019   8.022   8.025   8.028   8.030   8.033   8.036   8.039   8.041   
height 1.482 7.946   7.949   7.953   7.956   7.959   7.962   7.965   7.968   7.971   7.974   7.977   7.980   7.983   7.986   7.989   7.992   7.995   7.998   8.001   8.003   8.006   8.009   8.012   8.015   8.018   8.021   8.023   8.026   8.029   8.032   8.034   8.037   8.040   8.043   
height 1.483 7.947   7.951   7.954   7.957   7.960   7.963   7.966   7.969   7.972   7.975   7.978   7.981   7.984   7.987   7.990   7.993   7.996   7.999   8.002   8.005   8.008   8.010   8.013   8.016   8.019   8.022   8.025   8.027   8.030   8.033   8.036   8.038   8.041   8.044   
height 1.484 7.949   7.952   7.955   7.958   7.961   7.964   7.967   7.970   7.973   7.976   7.979   7.982   7.985   7.988   7.991   7.994   7.997   8.000   8.003   8.006   8.009   8.012   8.015   8.017   8.020   8.023   8.026   8.029   8.031   8.034   8.037   8.040   8.043   8.045   
height 1.485 7.950   7.953   7.956   7.959   7.962   7.965   7.968   7.971   7.974   7.977   7.980   7.983   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.007   8.010   8.013   8.016   8.019   8.021   8.024   8.027   8.030   8.033   8.036   8.038   8.041   8.044   8.047   
height 1.486 7.951   7.954   7.957   7.960   7.963   7.966   7.969   7.973   7.976   7.979   7.982   7.985   7.988   7.991   7.994   7.997   8.000   8.002   8.005   8.008   8.011   8.014   8.017   8.020   8.023   8.026   8.028   8.031   8.034   8.037   8.040   8.042   8.045   8.048   
height 1.487 7.952   7.955   7.958   7.961   7.964   7.968   7.971   7.974   7.977   7.980   7.983   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.007   8.010   8.012   8.015   8.018   8.021   8.024   8.027   8.030   8.033   8.035   8.038   8.041   8.044   8.046   8.049   
height 1.488 7.953   7.956   7.959   7.962   7.966   7.969   7.972   7.975   7.978   7.981   7.984   7.987   7.990   7.993   7.996   7.999   8.002   8.005   8.008   8.011   8.014   8.017   8.020   8.022   8.025   8.028   8.031   8.034   8.037   8.039   8.042   8.045   8.048   8.051   
height 1.489 7.954   7.957   7.960   7.964   7.967   7.970   7.973   7.976   7.979   7.982   7.985   7.988   7.991   7.994   7.997   8.000   8.003   8.006   8.009   8.012   8.015   8.018   8.021   8.024   8.027   8.029   8.032   8.035   8.038   8.041   8.044   8.046   8.049   8.052   
height 1.49 7.955   7.958   7.962   7.965   7.968   7.971   7.974   7.977   7.980   7.983   7.986   7.989   7.993   7.996   7.999   8.002   8.004   8.007   8.010   8.013   8.016   8.019   8.022   8.025   8.028   8.031   8.034   8.036   8.039   8.042   8.045   8.048   8.051   8.053   
height 1.491 7.956   7.960   7.963   7.966   7.969   7.972   7.975   7.978   7.981   7.985   7.988   7.991   7.994   7.997   8.000   8.003   8.006   8.009   8.012   8.015   8.018   8.020   8.023   8.026   8.029   8.032   8.035   8.038   8.041   8.043   8.046   8.049   8.052   8.055   
height 1.492 7.958   7.961   7.964   7.967   7.970   7.973   7.976   7.980   7.983   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.007   8.010   8.013   8.016   8.019   8.022   8.025   8.028   8.030   8.033   8.036   8.039   8.042   8.045   8.048   8.050   8.053   8.056   
height 1.493 7.959   7.962   7.965   7.968   7.971   7.975   7.978   7.981   7.984   7.987   7.990   7.993   7.996   7.999   8.002   8.005   8.008   8.011   8.014   8.017   8.020   8.023   8.026   8.029   8.032   8.035   8.038   8.040   8.043   8.046   8.049   8.052   8.055   8.057   
height 1.494 7.960   7.963   7.966   7.969   7.973   7.976   7.979   7.982   7.985   7.988   7.991   7.994   7.997   8.000   8.004   8.007   8.010   8.013   8.015   8.018   8.021   8.024   8.027   8.030   8.033   8.036   8.039   8.042   8.045   8.047   8.050   8.053   8.056   8.059   
height 1.495 7.961   7.964   7.967   7.971   7.974   7.977   7.980   7.983   7.986   7.989   7.993   7.996   7.999   8.002   8.005   8.008   8.011   8.014   8.017   8.020   8.023   8.026   8.029   8.032   8.034   8.037   8.040   8.043   8.046   8.049   8.052   8.054   8.057   8.060   
height 1.496 7.962   7.965   7.969   7.972   7.975   7.978   7.981   7.984   7.988   7.991   7.994   7.997   8.000   8.003   8.006   8.009   8.012   8.015   8.018   8.021   8.024   8.027   8.030   8.033   8.036   8.039   8.042   8.044   8.047   8.050   8.053   8.056   8.059   8.061   
height 1.497 7.963   7.967   7.970   7.973   7.976   7.979   7.983   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.007   8.010   8.013   8.016   8.019   8.022   8.025   8.028   8.031   8.034   8.037   8.040   8.043   8.046   8.049   8.052   8.054   8.057   8.060   8.063   
height 1.498 7.965   7.968   7.971   7.974   7.977   7.981   7.984   7.987   7.990   7.993   7.996   7.999   8.002   8.006   8.009   8.012   8.015   8.018   8.021   8.024   8.027   8.030   8.033   8.036   8.038   8.041   8.044   8.047   8.050   8.053   8.056   8.059   8.061   8.064   
height 1.499 7.966   7.969   7.972   7.975   7.979   7.982   7.985   7.988   7.991   7.994   7.998   8.001   8.004   8.007   8.010   8.013   8.016   8.019   8.022   8.025   8.028   8.031   8.034   8.037   8.040   8.043   8.046   8.049   8.051   8.054   8.057   8.060   8.063   8.066   
height 1.5 7.967   7.970   7.973   7.977   7.980   7.983   7.986   7.989   7.993   7.996   7.999   8.002   8.005   8.008   8.011   8.014   8.017   8.020   8.023   8.026   8.029   8.032   8.035   8.038   8.041   8.044   8.047   8.050   8.053   8.056   8.059   8.061   8.064   8.067   
height 1.501 7.968   7.971   7.975   7.978   7.981   7.984   7.987   7.991   7.994   7.997   8.000   8.003   8.006   8.009   8.012   8.016   8.019   8.022   8.025   8.028   8.031   8.034   8.037   8.040   8.043   8.045   8.048   8.051   8.054   8.057   8.060   8.063   8.066   8.068   
height 1.502 7.969   7.973   7.976   7.979   7.982   7.986   7.989   7.992   7.995   7.998   8.001   8.004   8.008   8.011   8.014   8.017   8.020   8.023   8.026   8.029   8.032   8.035   8.038   8.041   8.044   8.047   8.050   8.053   8.056   8.058   8.061   8.064   8.067   8.070   
height 1.503 7.971   7.974   7.977   7.980   7.984   7.987   7.990   7.993   7.996   7.999   8.003   8.006   8.009   8.012   8.015   8.018   8.021   8.024   8.027   8.030   8.033   8.036   8.039   8.042   8.045   8.048   8.051   8.054   8.057   8.060   8.063   8.066   8.068   8.071   
height 1.504 7.972   7.975   7.978   7.982   7.985   7.988   7.991   7.994   7.998   8.001   8.004   8.007   8.010   8.013   8.016   8.019   8.023   8.026   8.029   8.032   8.035   8.038   8.041   8.044   8.047   8.050   8.053   8.055   8.058   8.061   8.064   8.067   8.070   8.073   
height 1.505 7.973   7.976   7.980   7.983   7.986   7.989   7.992   7.996   7.999   8.002   8.005   8.008   8.011   8.015   8.018   8.021   8.024   8.027   8.030   8.033   8.036   8.039   8.042   8.045   8.048   8.051   8.054   8.057   8.060   8.063   8.066   8.068   8.071   8.074   
height 1.506 7.974   7.977   7.981   7.984   7.987   7.991   7.994   7.997   8.000   8.003   8.006   8.010   8.013   8.016   8.019   8.022   8.025   8.028   8.031   8.034   8.037   8.040   8.043   8.046   8.049   8.052   8.055   8.058   8.061   8.064   8.067   8.070   8.073   8.076   
height 1.507 7.975   7.979   7.982   7.985   7.989   7.992   7.995   7.998   8.001   8.005   8.008   8.011   8.014   8.017   8.020   8.023   8.027   8.030   8.033   8.036   8.039   8.042   8.045   8.048   8.051   8.054   8.057   8.060   8.063   8.066   8.068   8.071   8.074   8.077   
height 1.508 7.977   7.980   7.983   7.987   7.990   7.993   7.996   8.000   8.003   8.006   8.009   8.012   8.015   8.019   8.022   8.025   8.028   8.031   8.034   8.037   8.040   8.043   8.046   8.049   8.052   8.055   8.058   8.061   8.064   8.067   8.070   8.073   8.076   8.079   
height 1.509 7.978   7.981   7.985   7.988   7.991   7.994   7.998   8.001   8.004   8.007   8.010   8.014   8.017   8.020   8.023   8.026   8.029   8.032   8.035   8.038   8.041   8.045   8.048   8.051   8.054   8.057   8.060   8.062   8.065   8.068   8.071   8.074   8.077   8.080   
height 1.51 7.979   7.982   7.986   7.989   7.992   7.996   7.999   8.002   8.005   8.009   8.012   8.015   8.018   8.021   8.024   8.027   8.031   8.034   8.037   8.040   8.043   8.046   8.049   8.052   8.055   8.058   8.061   8.064   8.067   8.070   8.073   8.076   8.079   8.081   
height 1.511 7.980   7.984   7.987   7.990   7.994   7.997   8.000   8.003   8.007   8.010   8.013   8.016   8.019   8.023   8.026   8.029   8.032   8.035   8.038   8.041   8.044   8.047   8.050   8.053   8.056   8.059   8.062   8.065   8.068   8.071   8.074   8.077   8.080   8.083   
height 1.512 7.982   7.985   7.988   7.992   7.995   7.998   8.001   8.005   8.008   8.011   8.014   8.018   8.021   8.024   8.027   8.030   8.033   8.036   8.040   8.043   8.046   8.049   8.052   8.055   8.058   8.061   8.064   8.067   8.070   8.073   8.076   8.079   8.081   8.084   
height 1.513 7.983   7.986   7.990   7.993   7.996   8.000   8.003   8.006   8.009   8.012   8.016   8.019   8.022   8.025   8.028   8.032   8.035   8.038   8.041   8.044   8.047   8.050   8.053   8.056   8.059   8.062   8.065   8.068   8.071   8.074   8.077   8.080   8.083   8.086   
height 1.514 7.984   7.988   7.991   7.994   7.998   8.001   8.004   8.007   8.011   8.014   8.017   8.020   8.023   8.027   8.030   8.033   8.036   8.039   8.042   8.045   8.048   8.052   8.055   8.058   8.061   8.064   8.067   8.070   8.073   8.076   8.079   8.082   8.084   8.087   
height 1.515 7.985   7.989   7.992   7.996   7.999   8.002   8.005   8.009   8.012   8.015   8.018   8.022   8.025   8.028   8.031   8.034   8.037   8.041   8.044   8.047   8.050   8.053   8.056   8.059   8.062   8.065   8.068   8.071   8.074   8.077   8.080   8.083   8.086   8.089   
height 1.516 7.987   7.990   7.993   7.997   8.000   8.003   8.007   8.010   8.013   8.016   8.020   8.023   8.026   8.029   8.033   8.036   8.039   8.042   8.045   8.048   8.051   8.054   8.057   8.060   8.064   8.067   8.070   8.073   8.076   8.079   8.082   8.084   8.087   8.090   
height 1.517 7.988   7.991   7.995   7.998   8.001   8.005   8.008   8.011   8.015   8.018   8.021   8.024   8.028   8.031   8.034   8.037   8.040   8.043   8.046   8.050   8.053   8.056   8.059   8.062   8.065   8.068   8.071   8.074   8.077   8.080   8.083   8.086   8.089   8.092   
height 1.518 7.989   7.993   7.996   7.999   8.003   8.006   8.009   8.013   8.016   8.019   8.022   8.026   8.029   8.032   8.035   8.038   8.042   8.045   8.048   8.051   8.054   8.057   8.060   8.063   8.066   8.069   8.072   8.075   8.079   8.081   8.084   8.087   8.090   8.093   
height 1.519 7.991   7.994   7.997   8.001   8.004   8.007   8.011   8.014   8.017   8.021   8.024   8.027   8.030   8.033   8.037   8.040   8.043   8.046   8.049   8.052   8.056   8.059   8.062   8.065   8.068   8.071   8.074   8.077   8.080   8.083   8.086   8.089   8.092   8.095   
height 1.52 7.992   7.995   7.999   8.002   8.005   8.009   8.012   8.015   8.019   8.022   8.025   8.028   8.032   8.035   8.038   8.041   8.044   8.048   8.051   8.054   8.057   8.060   8.063   8.066   8.069   8.072   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.096   
height 1.521 7.993   7.997   8.000   8.003   8.007   8.010   8.013   8.017   8.020   8.023   8.027   8.030   8.033   8.036   8.039   8.043   8.046   8.049   8.052   8.055   8.058   8.062   8.065   8.068   8.071   8.074   8.077   8.080   8.083   8.086   8.089   8.092   8.095   8.098   
height 1.522 7.995   7.998   8.001   8.005   8.008   8.011   8.015   8.018   8.021   8.025   8.028   8.031   8.034   8.038   8.041   8.044   8.047   8.050   8.054   8.057   8.060   8.063   8.066   8.069   8.072   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.096   8.099   
height 1.523 7.996   7.999   8.003   8.006   8.009   8.013   8.016   8.019   8.023   8.026   8.029   8.033   8.036   8.039   8.042   8.045   8.049   8.052   8.055   8.058   8.061   8.064   8.068   8.071   8.074   8.077   8.080   8.083   8.086   8.089   8.092   8.095   8.098   8.101   
height 1.524 7.997   8.001   8.004   8.007   8.011   8.014   8.017   8.021   8.024   8.027   8.031   8.034   8.037   8.040   8.044   8.047   8.050   8.053   8.056   8.060   8.063   8.066   8.069   8.072   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.096   8.099   8.102   
height 1.525 7.999   8.002   8.005   8.009   8.012   8.015   8.019   8.022   8.025   8.029   8.032   8.035   8.039   8.042   8.045   8.048   8.052   8.055   8.058   8.061   8.064   8.067   8.070   8.074   8.077   8.080   8.083   8.086   8.089   8.092   8.095   8.098   8.101   8.104   
height 1.526 8.000   8.003   8.007   8.010   8.013   8.017   8.020   8.024   8.027   8.030   8.033   8.037   8.040   8.043   8.047   8.050   8.053   8.056   8.059   8.063   8.066   8.069   8.072   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.097   8.100   8.103   8.106   
height 1.527 8.001   8.005   8.008   8.011   8.015   8.018   8.022   8.025   8.028   8.032   8.035   8.038   8.041   8.045   8.048   8.051   8.054   8.058   8.061   8.064   8.067   8.070   8.073   8.077   8.080   8.083   8.086   8.089   8.092   8.095   8.098   8.101   8.104   8.107   
height 1.528 8.003   8.006   8.009   8.013   8.016   8.020   8.023   8.026   8.030   8.033   8.036   8.040   8.043   8.046   8.049   8.053   8.056   8.059   8.062   8.065   8.069   8.072   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.097   8.100   8.103   8.106   8.109   
height 1.529 8.004   8.007   8.011   8.014   8.018   8.021   8.024   8.028   8.031   8.034   8.038   8.041   8.044   8.048   8.051   8.054   8.057   8.061   8.064   8.067   8.070   8.073   8.076   8.080   8.083   8.086   8.089   8.092   8.095   8.098   8.101   8.104   8.107   8.110   
height 1.53 8.005   8.009   8.012   8.016   8.019   8.022   8.026   8.029   8.032   8.036   8.039   8.042   8.046   8.049   8.052   8.056   8.059   8.062   8.065   8.068   8.072   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.097   8.100   8.103   8.106   8.109   8.112   
height 1.531 8.007   8.010   8.013   8.017   8.020   8.024   8.027   8.030   8.034   8.037   8.041   8.044   8.047   8.050   8.054   8.057   8.060   8.063   8.067   8.070   8.073   8.076   8.079   8.083   8.086   8.089   8.092   8.095   8.098   8.101   8.104   8.107   8.110   8.113   
height 1.532 8.008   8.011   8.015   8.018   8.022   8.025   8.029   8.032   8.035   8.039   8.042   8.045   8.049   8.052   8.055   8.058   8.062   8.065   8.068   8.071   8.075   8.078   8.081   8.084   8.087   8.090   8.093   8.097   8.100   8.103   8.106   8.109   8.112   8.115   
height 1.533 8.009   8.013   8.016   8.020   8.023   8.027   8.030   8.033   8.037   8.040   8.043   8.047   8.050   8.053   8.057   8.060   8.063   8.066   8.070   8.073   8.076   8.079   8.082   8.086   8.089   8.092   8.095   8.098   8.101   8.104   8.107   8.110   8.113   8.116   
height 1.534 8.011   8.014   8.018   8.021   8.024   8.028   8.031   8.035   8.038   8.041   8.045   8.048   8.051   8.055   8.058   8.061   8.065   8.068   8.071   8.074   8.078   8.081   8.084   8.087   8.090   8.093   8.096   8.100   8.103   8.106   8.109   8.112   8.115   8.118   
height 1.535 8.012   8.015   8.019   8.022   8.026   8.029   8.033   8.036   8.040   8.043   8.046   8.050   8.053   8.056   8.060   8.063   8.066   8.069   8.073   8.076   8.079   8.082   8.085   8.089   8.092   8.095   8.098   8.101   8.104   8.107   8.110   8.113   8.117   8.120   
height 1.536 8.013   8.017   8.020   8.024   8.027   8.031   8.034   8.038   8.041   8.044   8.048   8.051   8.054   8.058   8.061   8.064   8.068   8.071   8.074   8.077   8.081   8.084   8.087   8.090   8.093   8.096   8.100   8.103   8.106   8.109   8.112   8.115   8.118   8.121   
height 1.537 8.015   8.018   8.022   8.025   8.029   8.032   8.036   8.039   8.042   8.046   8.049   8.053   8.056   8.059   8.062   8.066   8.069   8.072   8.076   8.079   8.082   8.085   8.088   8.092   8.095   8.098   8.101   8.104   8.107   8.110   8.114   8.117   8.120   8.123   
height 1.538 8.016   8.020   8.023   8.027   8.030   8.034   8.037   8.040   8.044   8.047   8.051   8.054   8.057   8.061   8.064   8.067   8.071   8.074   8.077   8.080   8.084   8.087   8.090   8.093   8.096   8.100   8.103   8.106   8.109   8.112   8.115   8.118   8.121   8.124   
height 1.539 8.018   8.021   8.025   8.028   8.032   8.035   8.038   8.042   8.045   8.049   8.052   8.055   8.059   8.062   8.065   8.069   8.072   8.075   8.079   8.082   8.085   8.088   8.092   8.095   8.098   8.101   8.104   8.107   8.111   8.114   8.117   8.120   8.123   8.126   
height 1.54 8.019   8.022   8.026   8.029   8.033   8.036   8.040   8.043   8.047   8.050   8.054   8.057   8.060   8.064   8.067   8.070   8.074   8.077   8.080   8.083   8.087   8.090   8.093   8.096   8.099   8.103   8.106   8.109   8.112   8.115   8.118   8.121   8.124   8.128   
height 1.541 8.020   8.024   8.027   8.031   8.034   8.038   8.041   8.045   8.048   8.052   8.055   8.058   8.062   8.065   8.068   8.072   8.075   8.078   8.082   8.085   8.088   8.091   8.095   8.098   8.101   8.104   8.107   8.111   8.114   8.117   8.120   8.123   8.126   8.129   
height 1.542 8.022   8.025   8.029   8.032   8.036   8.039   8.043   8.046   8.050   8.053   8.056   8.060   8.063   8.067   8.070   8.073   8.077   8.080   8.083   8.086   8.090   8.093   8.096   8.099   8.103   8.106   8.109   8.112   8.115   8.118   8.121   8.125   8.128   8.131   
height 1.543 8.023   8.027   8.030   8.034   8.037   8.041   8.044   8.048   8.051   8.055   8.058   8.061   8.065   8.068   8.071   8.075   8.078   8.081   8.085   8.088   8.091   8.094   8.098   8.101   8.104   8.107   8.111   8.114   8.117   8.120   8.123   8.126   8.129   8.132   
height 1.544 8.025   8.028   8.032   8.035   8.039   8.042   8.046   8.049   8.053   8.056   8.059   8.063   8.066   8.070   8.073   8.076   8.080   8.083   8.086   8.089   8.093   8.096   8.099   8.102   8.106   8.109   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.134   
height 1.545 8.026   8.030   8.033   8.037   8.040   8.044   8.047   8.051   8.054   8.057   8.061   8.064   8.068   8.071   8.074   8.078   8.081   8.084   8.088   8.091   8.094   8.098   8.101   8.104   8.107   8.110   8.114   8.117   8.120   8.123   8.126   8.129   8.133   8.136   
height 1.546 8.027   8.031   8.034   8.038   8.042   8.045   8.049   8.052   8.055   8.059   8.062   8.066   8.069   8.073   8.076   8.079   8.083   8.086   8.089   8.093   8.096   8.099   8.102   8.106   8.109   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.134   8.137   
height 1.547 8.029   8.032   8.036   8.039   8.043   8.047   8.050   8.054   8.057   8.060   8.064   8.067   8.071   8.074   8.077   8.081   8.084   8.087   8.091   8.094   8.097   8.101   8.104   8.107   8.110   8.114   8.117   8.120   8.123   8.126   8.130   8.133   8.136   8.139   
height 1.548 8.030   8.034   8.037   8.041   8.044   8.048   8.051   8.055   8.058   8.062   8.065   8.069   8.072   8.076   8.079   8.082   8.086   8.089   8.092   8.096   8.099   8.102   8.106   8.109   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.134   8.137   8.141   
height 1.549 8.032   8.035   8.039   8.042   8.046   8.049   8.053   8.056   8.060   8.063   8.067   8.070   8.074   8.077   8.080   8.084   8.087   8.091   8.094   8.097   8.101   8.104   8.107   8.110   8.114   8.117   8.120   8.123   8.126   8.130   8.133   8.136   8.139   8.142   
height 1.55 8.033   8.037   8.040   8.044   8.047   8.051   8.054   8.058   8.061   8.065   8.068   8.072   8.075   8.079   8.082   8.085   8.089   8.092   8.095   8.099   8.102   8.105   8.109   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.134   8.138   8.141   8.144   
height 1.551 8.035   8.038   8.042   8.045   8.049   8.052   8.056   8.059   8.063   8.066   8.070   8.073   8.077   8.080   8.084   8.087   8.090   8.094   8.097   8.100   8.104   8.107   8.110   8.114   8.117   8.120   8.123   8.126   8.130   8.133   8.136   8.139   8.142   8.145   
height 1.552 8.036   8.040   8.043   8.047   8.050   8.054   8.057   8.061   8.064   8.068   8.071   8.075   8.078   8.082   8.085   8.088   8.092   8.095   8.099   8.102   8.105   8.109   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.134   8.138   8.141   8.144   8.147   
height 1.553 8.037   8.041   8.045   8.048   8.052   8.055   8.059   8.062   8.066   8.069   8.073   8.076   8.080   8.083   8.087   8.090   8.093   8.097   8.100   8.103   8.107   8.110   8.113   8.117   8.120   8.123   8.126   8.130   8.133   8.136   8.139   8.142   8.146   8.149   
height 1.554 8.039   8.042   8.046   8.050   8.053   8.057   8.060   8.064   8.067   8.071   8.074   8.078   8.081   8.085   8.088   8.092   8.095   8.098   8.102   8.105   8.108   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.135   8.138   8.141   8.144   8.147   8.150   
height 1.555 8.040   8.044   8.048   8.051   8.055   8.058   8.062   8.065   8.069   8.072   8.076   8.079   8.083   8.086   8.090   8.093   8.097   8.100   8.103   8.107   8.110   8.113   8.117   8.120   8.123   8.126   8.130   8.133   8.136   8.139   8.143   8.146   8.149   8.152   
height 1.556 8.042   8.045   8.049   8.053   8.056   8.060   8.063   8.067   8.070   8.074   8.077   8.081   8.084   8.088   8.091   8.095   8.098   8.101   8.105   8.108   8.112   8.115   8.118   8.122   8.125   8.128   8.131   8.135   8.138   8.141   8.144   8.147   8.151   8.154   
height 1.557 8.043   8.047   8.050   8.054   8.058   8.061   8.065   8.068   8.072   8.075   8.079   8.082   8.086   8.089   8.093   8.096   8.100   8.103   8.106   8.110   8.113   8.117   8.120   8.123   8.126   8.130   8.133   8.136   8.139   8.143   8.146   8.149   8.152   8.155   
height 1.558 8.045   8.048   8.052   8.056   8.059   8.063   8.066   8.070   8.073   8.077   8.081   8.084   8.087   8.091   8.094   8.098   8.101   8.105   8.108   8.111   8.115   8.118   8.121   8.125   8.128   8.131   8.135   8.138   8.141   8.144   8.148   8.151   8.154   8.157   
height 1.559 8.046   8.050   8.053   8.057   8.061   8.064   8.068   8.071   8.075   8.079   8.082   8.086   8.089   8.093   8.096   8.099   8.103   8.106   8.110   8.113   8.116   8.120   8.123   8.126   8.130   8.133   8.136   8.140   8.143   8.146   8.149   8.152   8.156   8.159   
height 1.56 8.048   8.051   8.055   8.059   8.062   8.066   8.069   8.073   8.077   8.080   8.084   8.087   8.091   8.094   8.098   8.101   8.104   8.108   8.111   8.115   8.118   8.121   8.125   8.128   8.131   8.135   8.138   8.141   8.144   8.148   8.151   8.154   8.157   8.160   
height 1.561 8.049   8.053   8.056   8.060   8.064   8.067   8.071   8.074   8.078   8.082   8.085   8.089   8.092   8.096   8.099   8.103   8.106   8.109   8.113   8.116   8.120   8.123   8.126   8.130   8.133   8.136   8.140   8.143   8.146   8.149   8.153   8.156   8.159   8.162   
height 1.562 8.051   8.054   8.058   8.062   8.065   8.069   8.072   8.076   8.080   8.083   8.087   8.090   8.094   8.097   8.101   8.104   8.108   8.111   8.114   8.118   8.121   8.125   8.128   8.131   8.135   8.138   8.141   8.144   8.148   8.151   8.154   8.157   8.161   8.164   
height 1.563 8.052   8.056   8.059   8.063   8.067   8.070   8.074   8.078   8.081   8.085   8.088   8.092   8.095   8.099   8.102   8.106   8.109   8.113   8.116   8.119   8.123   8.126   8.130   8.133   8.136   8.140   8.143   8.146   8.149   8.153   8.156   8.159   8.162   8.166   
height 1.564 8.054   8.057   8.061   8.065   8.068   8.072   8.075   8.079   8.083   8.086   8.090   8.093   8.097   8.100   8.104   8.107   8.111   8.114   8.118   8.121   8.124   8.128   8.131   8.135   8.138   8.141   8.144   8.148   8.151   8.154   8.158   8.161   8.164   8.167   
height 1.565 8.055   8.059   8.062   8.066   8.070   8.073   8.077   8.081   8.084   8.088   8.091   8.095   8.098   8.102   8.105   8.109   8.112   8.116   8.119   8.123   8.126   8.129   8.133   8.136   8.140   8.143   8.146   8.149   8.153   8.156   8.159   8.163   8.166   8.169   
height 1.566 8.057   8.060   8.064   8.068   8.071   8.075   8.079   8.082   8.086   8.089   8.093   8.096   8.100   8.104   8.107   8.110   8.114   8.117   8.121   8.124   8.128   8.131   8.134   8.138   8.141   8.144   8.148   8.151   8.154   8.158   8.161   8.164   8.167   8.171   
height 1.567 8.058   8.062   8.065   8.069   8.073   8.076   8.080   8.084   8.087   8.091   8.094   8.098   8.102   8.105   8.109   8.112   8.116   8.119   8.122   8.126   8.129   8.133   8.136   8.139   8.143   8.146   8.149   8.153   8.156   8.159   8.163   8.166   8.169   8.172   
height 1.568 8.060   8.063   8.067   8.071   8.074   8.078   8.082   8.085   8.089   8.092   8.096   8.100   8.103   8.107   8.110   8.114   8.117   8.121   8.124   8.128   8.131   8.134   8.138   8.141   8.144   8.148   8.151   8.154   8.158   8.161   8.164   8.168   8.171   8.174   
height 1.569 8.061   8.065   8.068   8.072   8.076   8.080   8.083   8.087   8.090   8.094   8.098   8.101   8.105   8.108   8.112   8.115   8.119   8.122   8.126   8.129   8.133   8.136   8.139   8.143   8.146   8.149   8.153   8.156   8.159   8.163   8.166   8.169   8.173   8.176   
height 1.57 8.063   8.066   8.070   8.074   8.077   8.081   8.085   8.088   8.092   8.096   8.099   8.103   8.106   8.110   8.113   8.117   8.120   8.124   8.127   8.131   8.134   8.138   8.141   8.144   8.148   8.151   8.155   8.158   8.161   8.164   8.168   8.171   8.174   8.178   
height 1.571 8.064   8.068   8.072   8.075   8.079   8.083   8.086   8.090   8.094   8.097   8.101   8.104   8.108   8.111   8.115   8.119   8.122   8.126   8.129   8.132   8.136   8.139   8.143   8.146   8.149   8.153   8.156   8.160   8.163   8.166   8.169   8.173   8.176   8.179   
height 1.572 8.066   8.069   8.073   8.077   8.081   8.084   8.088   8.092   8.095   8.099   8.102   8.106   8.110   8.113   8.117   8.120   8.124   8.127   8.131   8.134   8.138   8.141   8.144   8.148   8.151   8.155   8.158   8.161   8.165   8.168   8.171   8.174   8.178   8.181   
height 1.573 8.067   8.071   8.075   8.078   8.082   8.086   8.089   8.093   8.097   8.100   8.104   8.108   8.111   8.115   8.118   8.122   8.125   8.129   8.132   8.136   8.139   8.143   8.146   8.149   8.153   8.156   8.160   8.163   8.166   8.170   8.173   8.176   8.179   8.183   
height 1.574 8.069   8.072   8.076   8.080   8.084   8.087   8.091   8.095   8.098   8.102   8.106   8.109   8.113   8.116   8.120   8.123   8.127   8.130   8.134   8.137   8.141   8.144   8.148   8.151   8.155   8.158   8.161   8.165   8.168   8.171   8.175   8.178   8.181   8.184   
height 1.575 8.070   8.074   8.078   8.081   8.085   8.089   8.093   8.096   8.100   8.104   8.107   8.111   8.114   8.118   8.121   8.125   8.129   8.132   8.136   8.139   8.142   8.146   8.149   8.153   8.156   8.160   8.163   8.166   8.170   8.173   8.176   8.180   8.183   8.186   
height 1.576 8.072   8.075   8.079   8.083   8.087   8.090   8.094   8.098   8.101   8.105   8.109   8.112   8.116   8.120   8.123   8.127   8.130   8.134   8.137   8.141   8.144   8.148   8.151   8.154   8.158   8.161   8.165   8.168   8.171   8.175   8.178   8.181   8.185   8.188   
height 1.577 8.073   8.077   8.081   8.085   8.088   8.092   8.096   8.099   8.103   8.107   8.110   8.114   8.118   8.121   8.125   8.128   8.132   8.135   8.139   8.142   8.146   8.149   8.153   8.156   8.160   8.163   8.166   8.170   8.173   8.176   8.180   8.183   8.186   8.190   
height 1.578 8.075   8.079   8.082   8.086   8.090   8.094   8.097   8.101   8.105   8.108   8.112   8.116   8.119   8.123   8.126   8.130   8.133   8.137   8.140   8.144   8.147   8.151   8.154   8.158   8.161   8.165   8.168   8.171   8.175   8.178   8.181   8.185   8.188   8.191   
height 1.579 8.076   8.080   8.084   8.088   8.091   8.095   8.099   8.103   8.106   8.110   8.114   8.117   8.121   8.124   8.128   8.132   8.135   8.139   8.142   8.146   8.149   8.153   8.156   8.160   8.163   8.166   8.170   8.173   8.177   8.180   8.183   8.187   8.190   8.193   
height 1.58 8.078   8.082   8.085   8.089   8.093   8.097   8.100   8.104   8.108   8.112   8.115   8.119   8.122   8.126   8.130   8.133   8.137   8.140   8.144   8.147   8.151   8.154   8.158   8.161   8.165   8.168   8.171   8.175   8.178   8.182   8.185   8.188   8.192   8.195   
height 1.581 8.079   8.083   8.087   8.091   8.095   8.098   8.102   8.106   8.109   8.113   8.117   8.120   8.124   8.128   8.131   8.135   8.138   8.142   8.145   8.149   8.153   8.156   8.159   8.163   8.166   8.170   8.173   8.177   8.180   8.183   8.187   8.190   8.193   8.197   
height 1.582 8.081   8.085   8.089   8.092   8.096   8.100   8.104   8.107   8.111   8.115   8.118   8.122   8.126   8.129   8.133   8.136   8.140   8.144   8.147   8.151   8.154   8.158   8.161   8.165   8.168   8.172   8.175   8.178   8.182   8.185   8.188   8.192   8.195   8.198   
height 1.583 8.083   8.086   8.090   8.094   8.098   8.101   8.105   8.109   8.113   8.116   8.120   8.124   8.127   8.131   8.135   8.138   8.142   8.145   8.149   8.152   8.156   8.159   8.163   8.166   8.170   8.173   8.177   8.180   8.183   8.187   8.190   8.194   8.197   8.200   
height 1.584 8.084   8.088   8.092   8.096   8.099   8.103   8.107   8.111   8.114   8.118   8.122   8.125   8.129   8.133   8.136   8.140   8.143   8.147   8.151   8.154   8.158   8.161   8.165   8.168   8.171   8.175   8.178   8.182   8.185   8.189   8.192   8.195   8.199   8.202   
height 1.585 8.086   8.089   8.093   8.097   8.101   8.105   8.108   8.112   8.116   8.120   8.123   8.127   8.131   8.134   8.138   8.141   8.145   8.149   8.152   8.156   8.159   8.163   8.166   8.170   8.173   8.177   8.180   8.184   8.187   8.190   8.194   8.197   8.200   8.204   
height 1.586 8.087   8.091   8.095   8.099   8.102   8.106   8.110   8.114   8.117   8.121   8.125   8.129   8.132   8.136   8.140   8.143   8.147   8.150   8.154   8.157   8.161   8.164   8.168   8.171   8.175   8.178   8.182   8.185   8.189   8.192   8.195   8.199   8.202   8.206   
height 1.587 8.089   8.093   8.096   8.100   8.104   8.108   8.112   8.115   8.119   8.123   8.127   8.130   8.134   8.138   8.141   8.145   8.148   8.152   8.156   8.159   8.163   8.166   8.170   8.173   8.177   8.180   8.184   8.187   8.190   8.194   8.197   8.201   8.204   8.207   
height 1.588 8.090   8.094   8.098   8.102   8.106   8.109   8.113   8.117   8.121   8.124   8.128   8.132   8.136   8.139   8.143   8.146   8.150   8.154   8.157   8.161   8.164   8.168   8.171   8.175   8.178   8.182   8.185   8.189   8.192   8.196   8.199   8.202   8.206   8.209   
height 1.589 8.092   8.096   8.100   8.103   8.107   8.111   8.115   8.119   8.122   8.126   8.130   8.134   8.137   8.141   8.145   8.148   8.152   8.155   8.159   8.163   8.166   8.170   8.173   8.177   8.180   8.184   8.187   8.190   8.194   8.197   8.201   8.204   8.207   8.211   
minimum full volume bound = 7.899at (a,c)=1.3661.429

==> anc/13_135.txt <==
height 1.445 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.871*  
height 1.446 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.870*  7.866*  
height 1.447 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.868*  7.864*  7.862   
height 1.448 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.867*  7.863*  7.859   7.862   
height 1.449 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.862*  7.858*  7.860   7.863   
height 1.45 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.860*  7.856*  7.857   7.861   7.864   
height 1.451 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.859*  7.855*  7.855   7.858   7.861   7.864   
height 1.452 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.858*  7.854*  7.852   7.856   7.859   7.862   7.865   
height 1.453 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.857*  7.853*  7.850   7.853   7.856   7.860   7.863   7.866   
height 1.454 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.852*  7.848*  7.851   7.854   7.857   7.860   7.864   7.867   
height 1.455 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.851*  7.847*  7.848   7.851   7.855   7.858   7.861   7.864   7.867   
height 1.456 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.850*  7.846*  7.846   7.849   7.852   7.855   7.859   7.862   7.865   7.868   
height 1.457 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.849*  7.845*  7.843   7.846   7.850   7.853   7.856   7.859   7.863   7.866   7.869   
height 1.458 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.848*  7.844*  7.840   7.844   7.847   7.850   7.854   7.857   7.860   7.863   7.867   7.870   
height 1.459 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.843*  7.838*  7.841   7.845   7.848   7.851   7.854   7.858   7.861   7.864   7.867   7.871   
height 1.46 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.842*  7.838*  7.839   7.842   7.845   7.849   7.852   7.855   7.858   7.862   7.865   7.868   7.871   
height 1.461 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.841*  7.837*  7.836   7.839   7.843   7.846   7.849   7.853   7.856   7.859   7.863   7.866   7.869   7.872   
height 1.462 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.840*  7.836*  7.833   7.837   7.840   7.843   7.847   7.850   7.853   7.857   7.860   7.863   7.867   7.870   7.873   
height 1.463 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.835*  7.831*  7.834   7.837   7.841   7.844   7.848   7.851   7.854   7.858   7.861   7.864   7.867   7.871   7.874   
height 1.464 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.835*  7.830*  7.831   7.835   7.838   7.842   7.845   7.848   7.852   7.855   7.858   7.862   7.865   7.868   7.871   7.875   
height 1.465 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.834*  7.830*  7.828   7.832   7.835   7.839   7.842   7.846   7.849   7.852   7.856   7.859   7.862   7.866   7.869   7.872   7.876   
height 1.466 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.829*  7.826   7.829   7.833   7.836   7.840   7.843   7.846   7.850   7.853   7.857   7.860   7.863   7.867   7.870   7.873   7.876   
height 1.467 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.829*  7.824*  7.826   7.830   7.833   7.837   7.840   7.844   7.847   7.851   7.854   7.857   7.861   7.864   7.867   7.871   7.874   7.877   
height 1.468 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.828*  7.824*  7.824   7.827   7.831   7.834   7.838   7.841   7.845   7.848   7.851   7.855   7.858   7.862   7.865   7.868   7.872   7.875   7.878   
height 1.469 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.828*  7.823*  7.821   7.824   7.828   7.831   7.835   7.838   7.842   7.845   7.849   7.852   7.856   7.859   7.862   7.866   7.869   7.872   7.876   7.879   
height 1.47 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.823*  7.818*  7.822   7.825   7.829   7.832   7.836   7.839   7.843   7.846   7.850   7.853   7.856   7.860   7.863   7.867   7.870   7.873   7.877   7.880   
height 1.471 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.822*  7.818*  7.819   7.822   7.826   7.829   7.833   7.837   7.840   7.844   7.847   7.850   7.854   7.857   7.861   7.864   7.867   7.871   7.874   7.877   7.881   
height 1.472 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.822*  7.817*  7.816   7.819   7.823   7.827   7.830   7.834   7.837   7.841   7.844   7.848   7.851   7.855   7.858   7.862   7.865   7.868   7.872   7.875   7.878   7.882   
height 1.473 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.817*  7.813   7.817   7.820   7.824   7.827   7.831   7.835   7.838   7.842   7.845   7.849   7.852   7.856   7.859   7.862   7.866   7.869   7.873   7.876   7.879   7.883   
height 1.474 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.817*  7.812*  7.814   7.817   7.821   7.825   7.828   7.832   7.835   7.839   7.842   7.846   7.849   7.853   7.856   7.860   7.863   7.867   7.870   7.873   7.877   7.880   7.883   
height 1.475 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.817*  7.812*  7.811   7.814   7.818   7.822   7.825   7.829   7.833   7.836   7.840   7.843   7.847   7.850   7.854   7.857   7.861   7.864   7.868   7.871   7.874   7.878   7.881   7.884   
height 1.476 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.812*  7.808   7.812   7.815   7.819   7.823   7.826   7.830   7.833   7.837   7.841   7.844   7.848   7.851   7.855   7.858   7.862   7.865   7.868   7.872   7.875   7.879   7.882   7.885   
height 1.477 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.811*  7.807*  7.809   7.812   7.816   7.820   7.823   7.827   7.831   7.834   7.838   7.841   7.845   7.848   7.852   7.855   7.859   7.862   7.866   7.869   7.873   7.876   7.880   7.883   7.886   
height 1.478 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.811*  7.807*  7.806   7.809   7.813   7.817   7.820   7.824   7.828   7.831   7.835   7.839   7.842   7.846   7.849   7.853   7.856   7.860   7.863   7.867   7.870   7.874   7.877   7.880   7.884   7.887   
height 1.479 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.807*  7.803   7.806   7.810   7.814   7.818   7.821   7.825   7.829   7.832   7.836   7.839   7.843   7.847   7.850   7.854   7.857   7.861   7.864   7.868   7.871   7.875   7.878   7.881   7.885   7.888   
height 1.48 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.807*  7.802*  7.803   7.807   7.811   7.815   7.818   7.822   7.826   7.829   7.833   7.837   7.840   7.844   7.847   7.851   7.855   7.858   7.862   7.865   7.869   7.872   7.875   7.879   7.882   7.886   7.889   
height 1.481 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.807*  7.802*  7.800   7.804   7.808   7.812   7.815   7.819   7.823   7.826   7.830   7.834   7.837   7.841   7.845   7.848   7.852   7.855   7.859   7.862   7.866   7.869   7.873   7.876   7.880   7.883   7.887   7.890   
height 1.482 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.802*  7.797   7.801   7.805   7.809   7.812   7.816   7.820   7.824   7.827   7.831   7.835   7.838   7.842   7.846   7.849   7.853   7.856   7.860   7.863   7.867   7.870   7.874   7.877   7.881   7.884   7.888   7.891   
height 1.483 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.802*  7.797*  7.798   7.802   7.806   7.809   7.813   7.817   7.821   7.824   7.828   7.832   7.835   7.839   7.843   7.846   7.850   7.854   7.857   7.861   7.864   7.868   7.871   7.875   7.878   7.882   7.885   7.889   7.892   
height 1.484 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.802*  7.797*  7.795   7.799   7.802   7.806   7.810   7.814   7.818   7.821   7.825   7.829   7.833   7.836   7.840   7.844   7.847   7.851   7.854   7.858   7.862   7.865   7.869   7.872   7.876   7.879   7.883   7.886   7.890   7.893   
height 1.485 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.797*  7.792*  7.795   7.799   7.803   7.807   7.811   7.815   7.819   7.822   7.826   7.830   7.833   7.837   7.841   7.845   7.848   7.852   7.855   7.859   7.863   7.866   7.870   7.873   7.877   7.880   7.884   7.887   7.890   7.894   
height 1.486 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.797*  7.793*  7.792   7.796   7.800   7.804   7.808   7.812   7.816   7.819   7.823   7.827   7.831   7.834   7.838   7.842   7.845   7.849   7.853   7.856   7.860   7.863   7.867   7.871   7.874   7.878   7.881   7.885   7.888   7.891   7.895   
height 1.487 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.793*  7.789   7.793   7.797   7.801   7.805   7.809   7.812   7.816   7.820   7.824   7.828   7.831   7.835   7.839   7.843   7.846   7.850   7.854   7.857   7.861   7.864   7.868   7.871   7.875   7.879   7.882   7.886   7.889   7.892   7.896   
height 1.488 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.793*  7.788*  7.790   7.794   7.798   7.802   7.806   7.809   7.813   7.817   7.821   7.825   7.829   7.832   7.836   7.840   7.843   7.847   7.851   7.854   7.858   7.862   7.865   7.869   7.872   7.876   7.879   7.883   7.886   7.890   7.893   7.897   
height 1.489 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.793*  7.788*  7.787   7.791   7.795   7.799   7.802   7.806   7.810   7.814   7.818   7.822   7.826   7.829   7.833   7.837   7.841   7.844   7.848   7.852   7.855   7.859   7.863   7.866   7.870   7.873   7.877   7.880   7.884   7.887   7.891   7.894   7.898   
height 1.49 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.789*  7.784*  7.787   7.791   7.795   7.799   7.803   7.807   7.811   7.815   7.819   7.823   7.826   7.830   7.834   7.838   7.842   7.845   7.849   7.853   7.856   7.860   7.864   7.867   7.871   7.874   7.878   7.881   7.885   7.888   7.892   7.895   7.899   
height 1.491 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.789*  7.784*  7.784   7.788   7.792   7.796   7.800   7.804   7.808   7.812   7.816   7.820   7.823   7.827   7.831   7.835   7.839   7.842   7.846   7.850   7.854   7.857   7.861   7.864   7.868   7.872   7.875   7.879   7.882   7.886   7.889   7.893   7.896   7.900   
height 1.492 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.784*  7.781   7.785   7.789   7.793   7.797   7.801   7.805   7.809   7.813   7.817   7.820   7.824   7.828   7.832   7.836   7.840   7.843   7.847   7.851   7.854   7.858   7.862   7.865   7.869   7.873   7.876   7.880   7.883   7.887   7.890   7.894   7.897   7.901   
height 1.493 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.785*  7.780*  7.782   7.786   7.790   7.794   7.798   7.802   7.806   7.810   7.814   7.817   7.821   7.825   7.829   7.833   7.837   7.840   7.844   7.848   7.852   7.855   7.859   7.863   7.866   7.870   7.874   7.877   7.881   7.884   7.888   7.891   7.895   7.898   7.902   
height 1.494 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.785*  7.780*  7.778   7.782   7.786   7.790   7.794   7.799   7.802   7.806   7.810   7.814   7.818   7.822   7.826   7.830   7.834   7.838   7.841   7.845   7.849   7.853   7.856   7.860   7.864   7.867   7.871   7.875   7.878   7.882   7.885   7.889   7.892   7.896   7.899   7.903   
height 1.495 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.781*  7.776*  7.779   7.783   7.787   7.791   7.795   7.799   7.803   7.807   7.811   7.815   7.819   7.823   7.827   7.831   7.835   7.838   7.842   7.846   7.850   7.853   7.857   7.861   7.865   7.868   7.872   7.876   7.879   7.883   7.886   7.890   7.893   7.897   7.901   7.904   
height 1.496 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.781*  7.776*  7.776   7.780   7.784   7.788   7.792   7.796   7.800   7.804   7.808   7.812   7.816   7.820   7.824   7.828   7.832   7.835   7.839   7.843   7.847   7.851   7.854   7.858   7.862   7.866   7.869   7.873   7.877   7.880   7.884   7.887   7.891   7.894   7.898   7.902   7.905   
height 1.497 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.777*  7.772   7.776   7.781   7.785   7.789   7.793   7.797   7.801   7.805   7.809   7.813   7.817   7.821   7.825   7.829   7.833   7.836   7.840   7.844   7.848   7.852   7.855   7.859   7.863   7.867   7.870   7.874   7.878   7.881   7.885   7.888   7.892   7.896   7.899   7.903   7.906   
height 1.498 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.777*  7.772*  7.773   7.777   7.781   7.785   7.790   7.794   7.798   7.802   7.806   7.810   7.814   7.818   7.822   7.826   7.830   7.833   7.837   7.841   7.845   7.849   7.853   7.856   7.860   7.864   7.867   7.871   7.875   7.879   7.882   7.886   7.889   7.893   7.897   7.900   7.904   7.907   
height 1.499 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.773*  7.769   7.774   7.778   7.782   7.786   7.790   7.794   7.799   7.803   7.807   7.811   7.815   7.819   7.823   7.826   7.830   7.834   7.838   7.842   7.846   7.850   7.853   7.857   7.861   7.865   7.868   7.872   7.876   7.880   7.883   7.887   7.890   7.894   7.898   7.901   7.905   7.908   
height 1.5 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.774*  7.768*  7.770   7.774   7.779   7.783   7.787   7.791   7.795   7.799   7.803   7.807   7.811   7.815   7.819   7.823   7.827   7.831   7.835   7.839   7.843   7.847   7.851   7.854   7.858   7.862   7.866   7.869   7.873   7.877   7.881   7.884   7.888   7.891   7.895   7.899   7.902   7.906   7.909   
height 1.501 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.769*  7.767   7.771   7.775   7.779   7.784   7.788   7.792   7.796   7.800   7.804   7.808   7.812   7.816   7.820   7.824   7.828   7.832   7.836   7.840   7.844   7.848   7.852   7.855   7.859   7.863   7.867   7.870   7.874   7.878   7.882   7.885   7.889   7.892   7.896   7.900   7.903   7.907   7.910   
height 1.502 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.770*  7.765*  7.767   7.772   7.776   7.780   7.784   7.789   7.793   7.797   7.801   7.805   7.809   7.813   7.817   7.821   7.825   7.829   7.833   7.837   7.841   7.845   7.849   7.853   7.856   7.860   7.864   7.868   7.871   7.875   7.879   7.883   7.886   7.890   7.894   7.897   7.901   7.904   7.908   7.911   
height 1.503 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.771*  7.765*  7.764   7.768   7.773   7.777   7.781   7.785   7.789   7.794   7.798   7.802   7.806   7.810   7.814   7.818   7.822   7.826   7.830   7.834   7.838   7.842   7.846   7.850   7.853   7.857   7.861   7.865   7.869   7.872   7.876   7.880   7.884   7.887   7.891   7.895   7.898   7.902   7.905   7.909   7.913   
height 1.504 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.766*  7.761*  7.765   7.769   7.773   7.778   7.782   7.786   7.790   7.794   7.799   7.803   7.807   7.811   7.815   7.819   7.823   7.827   7.831   7.835   7.839   7.843   7.847   7.851   7.854   7.858   7.862   7.866   7.870   7.873   7.877   7.881   7.885   7.888   7.892   7.896   7.899   7.903   7.906   7.910   7.914   
height 1.505 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.767*  7.762*  7.761   7.765   7.770   7.774   7.778   7.783   7.787   7.791   7.795   7.799   7.804   7.808   7.812   7.816   7.820   7.824   7.828   7.832   7.836   7.840   7.844   7.848   7.852   7.855   7.859   7.863   7.867   7.871   7.874   7.878   7.882   7.886   7.889   7.893   7.897   7.900   7.904   7.908   7.911   7.915   
height 1.506 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.763*  7.758   7.762   7.766   7.771   7.775   7.779   7.783   7.788   7.792   7.796   7.800   7.804   7.809   7.813   7.817   7.821   7.825   7.829   7.833   7.837   7.841   7.845   7.849   7.852   7.856   7.860   7.864   7.868   7.872   7.875   7.879   7.883   7.887   7.890   7.894   7.898   7.901   7.905   7.909   7.912   7.916   
height 1.507 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.764*  7.758*  7.758   7.763   7.767   7.771   7.776   7.780   7.784   7.788   7.793   7.797   7.801   7.805   7.809   7.813   7.818   7.822   7.826   7.830   7.834   7.838   7.842   7.846   7.850   7.853   7.857   7.861   7.865   7.869   7.873   7.876   7.880   7.884   7.888   7.891   7.895   7.899   7.902   7.906   7.910   7.913   7.917   
height 1.508 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.759*  7.755   7.759   7.763   7.768   7.772   7.776   7.781   7.785   7.789   7.794   7.798   7.802   7.806   7.810   7.814   7.818   7.823   7.827   7.831   7.835   7.839   7.843   7.847   7.851   7.854   7.858   7.862   7.866   7.870   7.874   7.877   7.881   7.885   7.889   7.892   7.896   7.900   7.904   7.907   7.911   7.914   7.918   
height 1.509 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.760*  7.755*  7.755   7.760   7.764   7.769   7.773   7.777   7.782   7.786   7.790   7.794   7.799   7.803   7.807   7.811   7.815   7.819   7.823   7.828   7.832   7.836   7.840   7.844   7.848   7.851   7.855   7.859   7.863   7.867   7.871   7.875   7.879   7.882   7.886   7.890   7.894   7.897   7.901   7.905   7.908   7.912   7.916   7.919   
height 1.51 OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  7.756*  7.752   7.756   7.761   7.765   7.769   7.774   7.778   7.782   7.787   7.791   7.795   7.799   7.804   7.808   7.812   7.816   7.820   7.824   7.828   7.832   7.837   7.841   7.845   7.849   7.852   7.856   7.860   7.864   7.868   7.872   7.876   7.880   7.883   7.887   7.891   7.895   7.898   7.902   7.906   7.909   7.913   7.917   7.920   
height 1.511 OutofR  OutofR  OutofR  OutofR  OutofR  7.757*  7.751*  7.752   7.757   7.761   7.766   7.770   7.775   7.779   7.783   7.788   7.792   7.796   7.800   7.805   7.809   7.813   7.817   7.821   7.825   7.829   7.833   7.837   7.841   7.845   7.849   7.853   7.857   7.861   7.865   7.869   7.873   7.877   7.881   7.884   7.888   7.892   7.896   7.899   7.903   7.907   7.910   7.914   7.918   7.921   
height 1.512 OutofR  OutofR  OutofR  OutofR  OutofR  7.753*  7.749   7.753   7.758   7.762   7.767   7.771   7.775   7.780   7.784   7.788   7.793   7.797   7.801   7.805   7.810   7.814   7.818   7.822   7.826   7.830   7.834   7.838   7.842   7.846   7.850   7.854   7.858   7.862   7.866   7.870   7.874   7.878   7.882   7.885   7.889   7.893   7.897   7.901   7.904   7.908   7.912   7.915   7.919   7.923   
height 1.513 OutofR  OutofR  OutofR  OutofR  7.754*  7.748*  7.749   7.754   7.758   7.763   7.767   7.772   7.776   7.781   7.785   7.789   7.794   7.798   7.802   7.806   7.811   7.815   7.819   7.823   7.827   7.831   7.835   7.839   7.843   7.847   7.851   7.855   7.859   7.863   7.867   7.871   7.875   7.879   7.883   7.887   7.890   7.894   7.898   7.902   7.905   7.909   7.913   7.916   7.920   7.924   
height 1.514 OutofR  OutofR  OutofR  OutofR  7.749*  7.746   7.750   7.755   7.759   7.764   7.768   7.773   7.777   7.781   7.786   7.790   7.794   7.799   7.803   7.807   7.811   7.816   7.820   7.824   7.828   7.832   7.836   7.840   7.844   7.848   7.852   7.856   7.860   7.864   7.868   7.872   7.876   7.880   7.884   7.888   7.891   7.895   7.899   7.903   7.906   7.910   7.914   7.918   7.921   7.925   
height 1.515 OutofR  OutofR  OutofR  7.751*  7.745*  7.746   7.751   7.756   7.760   7.765   7.769   7.773   7.778   7.782   7.787   7.791   7.795   7.800   7.804   7.808   7.812   7.817   7.821   7.825   7.829   7.833   7.837   7.841   7.845   7.849   7.853   7.857   7.861   7.865   7.869   7.873   7.877   7.881   7.885   7.889   7.892   7.896   7.900   7.904   7.908   7.911   7.915   7.919   7.922   7.926   
height 1.516 OutofR  OutofR  OutofR  7.746*  7.743   7.747   7.752   7.756   7.761   7.765   7.770   7.774   7.779   7.783   7.787   7.792   7.796   7.800   7.805   7.809   7.813   7.817   7.822   7.826   7.830   7.834   7.838   7.842   7.846   7.850   7.854   7.858   7.862   7.866   7.870   7.874   7.878   7.882   7.886   7.890   7.894   7.897   7.901   7.905   7.909   7.912   7.916   7.920   7.923   7.927   
height 1.517 OutofR  OutofR  7.748*  7.742*  7.743   7.748   7.753   7.757   7.762   7.766   7.771   7.775   7.780   7.784   7.788   7.793   7.797   7.801   7.806   7.810   7.814   7.818   7.823   7.827   7.831   7.835   7.839   7.843   7.847   7.851   7.855   7.859   7.863   7.867   7.871   7.875   7.879   7.883   7.887   7.891   7.895   7.898   7.902   7.906   7.910   7.914   7.917   7.921   7.925   7.928   
height 1.518 OutofR  OutofR  7.743*  7.739   7.744   7.749   7.753   7.758   7.762   7.767   7.771   7.776   7.780   7.785   7.789   7.794   7.798   7.802   7.807   7.811   7.815   7.819   7.824   7.828   7.832   7.836   7.840   7.844   7.848   7.852   7.856   7.860   7.864   7.868   7.872   7.876   7.880   7.884   7.888   7.892   7.896   7.900   7.903   7.907   7.911   7.915   7.918   7.922   7.926   7.929   
height 1.519 OutofR  7.745*  7.739*  7.740   7.745   7.750   7.754   7.759   7.763   7.768   7.772   7.777   7.781   7.786   7.790   7.794   7.799   7.803   7.807   7.812   7.816   7.820   7.824   7.829   7.833   7.837   7.841   7.845   7.849   7.853   7.857   7.861   7.865   7.869   7.873   7.877   7.881   7.885   7.889   7.893   7.897   7.901   7.904   7.908   7.912   7.916   7.920   7.923   7.927   7.931   
height 1.52 OutofR  7.740*  7.736   7.741   7.746   7.750   7.755   7.760   7.764   7.769   7.773   7.778   7.782   7.787   7.791   7.795   7.800   7.804   7.808   7.813   7.817   7.821   7.825   7.830   7.834   7.838   7.842   7.846   7.850   7.854   7.858   7.862   7.867   7.871   7.874   7.878   7.882   7.886   7.890   7.894   7.898   7.902   7.906   7.909   7.913   7.917   7.921   7.924   7.928   7.932   
height 1.521 7.742*  7.736*  7.737   7.742   7.746   7.751   7.756   7.760   7.765   7.769   7.774   7.778   7.783   7.787   7.792   7.796   7.801   7.805   7.809   7.814   7.818   7.822   7.826   7.831   7.835   7.839   7.843   7.847   7.851   7.855   7.859   7.864   7.868   7.872   7.876   7.880   7.883   7.887   7.891   7.895   7.899   7.903   7.907   7.911   7.914   7.918   7.922   7.926   7.929   7.933   
height 1.522 7.738*  7.733   7.738   7.743   7.747   7.752   7.757   7.761   7.766   7.770   7.775   7.779   7.784   7.788   7.793   7.797   7.801   7.806   7.810   7.815   7.819   7.823   7.827   7.832   7.836   7.840   7.844   7.848   7.852   7.856   7.861   7.865   7.869   7.873   7.877   7.881   7.885   7.888   7.892   7.896   7.900   7.904   7.908   7.912   7.915   7.919   7.923   7.927   7.930   7.934   
height 1.523 7.733*  7.734   7.739   7.743   7.748   7.753   7.757   7.762   7.767   7.771   7.776   7.780   7.785   7.789   7.794   7.798   7.802   7.807   7.811   7.815   7.820   7.824   7.828   7.833   7.837   7.841   7.845   7.849   7.853   7.857   7.862   7.866   7.870   7.874   7.878   7.882   7.886   7.890   7.893   7.897   7.901   7.905   7.909   7.913   7.917   7.920   7.924   7.928   7.932   7.935   
height 1.524 7.730   7.735   7.739   7.744   7.749   7.753   7.758   7.763   7.767   7.772   7.777   7.781   7.786   7.790   7.794   7.799   7.803   7.808   7.812   7.816   7.821   7.825   7.829   7.833   7.838   7.842   7.846   7.850   7.854   7.858   7.863   7.867   7.871   7.875   7.879   7.883   7.887   7.891   7.895   7.898   7.902   7.906   7.910   7.914   7.918   7.922   7.925   7.929   7.933   7.937   
height 1.525 7.731   7.735   7.740   7.745   7.750   7.754   7.759   7.764   7.768   7.773   7.777   7.782   7.786   7.791   7.795   7.800   7.804   7.809   7.813   7.817   7.822   7.826   7.830   7.834   7.839   7.843   7.847   7.851   7.855   7.860   7.864   7.868   7.872   7.876   7.880   7.884   7.888   7.892   7.896   7.900   7.904   7.907   7.911   7.915   7.919   7.923   7.926   7.930   7.934   7.938   
height 1.526 7.731   7.736   7.741   7.746   7.750   7.755   7.760   7.764   7.769   7.774   7.778   7.783   7.787   7.792   7.796   7.801   7.805   7.810   7.814   7.818   7.823   7.827   7.831   7.835   7.840   7.844   7.848   7.852   7.856   7.861   7.865   7.869   7.873   7.877   7.881   7.885   7.889   7.893   7.897   7.901   7.905   7.909   7.912   7.916   7.920   7.924   7.928   7.931   7.935   7.939   
height 1.527 7.732   7.737   7.742   7.746   7.751   7.756   7.761   7.765   7.770   7.775   7.779   7.784   7.788   7.793   7.797   7.802   7.806   7.810   7.815   7.819   7.824   7.828   7.832   7.836   7.841   7.845   7.849   7.853   7.857   7.862   7.866   7.870   7.874   7.878   7.882   7.886   7.890   7.894   7.898   7.902   7.906   7.910   7.914   7.917   7.921   7.925   7.929   7.933   7.936   7.940   
height 1.528 7.733   7.738   7.743   7.747   7.752   7.757   7.761   7.766   7.771   7.775   7.780   7.785   7.789   7.794   7.798   7.803   7.807   7.811   7.816   7.820   7.825   7.829   7.833   7.837   7.842   7.846   7.850   7.854   7.859   7.863   7.867   7.871   7.875   7.879   7.883   7.887   7.891   7.895   7.899   7.903   7.907   7.911   7.915   7.919   7.922   7.926   7.930   7.934   7.938   7.941   
height 1.529 7.734   7.739   7.743   7.748   7.753   7.758   7.762   7.767   7.772   7.776   7.781   7.785   7.790   7.795   7.799   7.803   7.808   7.812   7.817   7.821   7.826   7.830   7.834   7.838   7.843   7.847   7.851   7.855   7.860   7.864   7.868   7.872   7.876   7.880   7.884   7.888   7.892   7.896   7.900   7.904   7.908   7.912   7.916   7.920   7.924   7.927   7.931   7.935   7.939   7.943   
height 1.53 7.734   7.739   7.744   7.749   7.754   7.758   7.763   7.768   7.772   7.777   7.782   7.786   7.791   7.795   7.800   7.804   7.809   7.813   7.818   7.822   7.826   7.831   7.835   7.839   7.844   7.848   7.852   7.856   7.861   7.865   7.869   7.873   7.877   7.881   7.885   7.889   7.893   7.897   7.901   7.905   7.909   7.913   7.917   7.921   7.925   7.929   7.932   7.936   7.940   7.944   
height 1.531 7.735   7.740   7.745   7.750   7.755   7.759   7.764   7.769   7.773   7.778   7.783   7.787   7.792   7.796   7.801   7.805   7.810   7.814   7.819   7.823   7.827   7.832   7.836   7.840   7.845   7.849   7.853   7.857   7.862   7.866   7.870   7.874   7.878   7.882   7.886   7.890   7.894   7.898   7.902   7.906   7.910   7.914   7.918   7.922   7.926   7.930   7.934   7.937   7.941   7.945   
height 1.532 7.736   7.741   7.746   7.751   7.755   7.760   7.765   7.770   7.774   7.779   7.784   7.788   7.793   7.797   7.802   7.806   7.811   7.815   7.820   7.824   7.828   7.833   7.837   7.841   7.846   7.850   7.854   7.859   7.863   7.867   7.871   7.875   7.879   7.883   7.887   7.892   7.896   7.900   7.904   7.908   7.912   7.915   7.919   7.923   7.927   7.931   7.935   7.939   7.942   7.946   
height 1.533 7.737   7.742   7.747   7.751   7.756   7.761   7.766   7.770   7.775   7.780   7.784   7.789   7.794   7.798   7.803   7.807   7.812   7.816   7.821   7.825   7.829   7.834   7.838   7.842   7.847   7.851   7.855   7.860   7.864   7.868   7.872   7.876   7.880   7.885   7.889   7.893   7.897   7.901   7.905   7.909   7.913   7.917   7.921   7.924   7.928   7.932   7.936   7.940   7.944   7.947   
height 1.534 7.738   7.743   7.747   7.752   7.757   7.762   7.767   7.771   7.776   7.781   7.785   7.790   7.795   7.799   7.804   7.808   7.813   7.817   7.822   7.826   7.830   7.835   7.839   7.844   7.848   7.852   7.856   7.861   7.865   7.869   7.873   7.877   7.882   7.886   7.890   7.894   7.898   7.902   7.906   7.910   7.914   7.918   7.922   7.926   7.930   7.933   7.937   7.941   7.945   7.949   
height 1.535 7.738   7.743   7.748   7.753   7.758   7.763   7.767   7.772   7.777   7.782   7.786   7.791   7.795   7.800   7.805   7.809   7.814   7.818   7.823   7.827   7.831   7.836   7.840   7.845   7.849   7.853   7.857   7.862   7.866   7.870   7.874   7.878   7.883   7.887   7.891   7.895   7.899   7.903   7.907   7.911   7.915   7.919   7.923   7.927   7.931   7.935   7.939   7.942   7.946   7.950   
height 1.536 7.739   7.744   7.749   7.754   7.759   7.764   7.768   7.773   7.778   7.782   7.787   7.792   7.796   7.801   7.806   7.810   7.815   7.819   7.824   7.828   7.832   7.837   7.841   7.846   7.850   7.854   7.859   7.863   7.867   7.871   7.875   7.880   7.884   7.888   7.892   7.896   7.900   7.904   7.908   7.912   7.916   7.920   7.924   7.928   7.932   7.936   7.940   7.944   7.947   7.951   
height 1.537 7.740   7.745   7.750   7.755   7.760   7.764   7.769   7.774   7.779   7.783   7.788   7.793   7.797   7.802   7.807   7.811   7.816   7.820   7.825   7.829   7.833   7.838   7.842   7.847   7.851   7.855   7.860   7.864   7.868   7.872   7.877   7.881   7.885   7.889   7.893   7.897   7.901   7.905   7.909   7.913   7.917   7.921   7.925   7.929   7.933   7.937   7.941   7.945   7.949   7.952   
height 1.538 7.741   7.746   7.751   7.756   7.760   7.765   7.770   7.775   7.780   7.784   7.789   7.794   7.798   7.803   7.807   7.812   7.817   7.821   7.826   7.830   7.834   7.839   7.843   7.848   7.852   7.856   7.861   7.865   7.869   7.873   7.878   7.882   7.886   7.890   7.894   7.898   7.902   7.907   7.911   7.915   7.919   7.923   7.927   7.930   7.934   7.938   7.942   7.946   7.950   7.954   
height 1.539 7.742   7.747   7.752   7.756   7.761   7.766   7.771   7.776   7.780   7.785   7.790   7.795   7.799   7.804   7.808   7.813   7.818   7.822   7.827   7.831   7.836   7.840   7.844   7.849   7.853   7.857   7.862   7.866   7.870   7.875   7.879   7.883   7.887   7.891   7.895   7.900   7.904   7.908   7.912   7.916   7.920   7.924   7.928   7.932   7.936   7.940   7.943   7.947   7.951   7.955   
height 1.54 7.743   7.747   7.752   7.757   7.762   7.767   7.772   7.777   7.781   7.786   7.791   7.796   7.800   7.805   7.809   7.814   7.819   7.823   7.828   7.832   7.837   7.841   7.845   7.850   7.854   7.858   7.863   7.867   7.871   7.876   7.880   7.884   7.888   7.892   7.897   7.901   7.905   7.909   7.913   7.917   7.921   7.925   7.929   7.933   7.937   7.941   7.945   7.949   7.952   7.956   
height 1.541 7.743   7.748   7.753   7.758   7.763   7.768   7.773   7.778   7.782   7.787   7.792   7.796   7.801   7.806   7.810   7.815   7.820   7.824   7.829   7.833   7.838   7.842   7.846   7.851   7.855   7.860   7.864   7.868   7.872   7.877   7.881   7.885   7.889   7.894   7.898   7.902   7.906   7.910   7.914   7.918   7.922   7.926   7.930   7.934   7.938   7.942   7.946   7.950   7.954   7.958   
height 1.542 7.744   7.749   7.754   7.759   7.764   7.769   7.774   7.778   7.783   7.788   7.793   7.797   7.802   7.807   7.811   7.816   7.821   7.825   7.830   7.834   7.839   7.843   7.847   7.852   7.856   7.861   7.865   7.869   7.874   7.878   7.882   7.886   7.891   7.895   7.899   7.903   7.907   7.911   7.915   7.919   7.923   7.927   7.931   7.935   7.939   7.943   7.947   7.951   7.955   7.959   
height 1.543 7.745   7.750   7.755   7.760   7.765   7.770   7.775   7.779   7.784   7.789   7.794   7.798   7.803   7.808   7.812   7.817   7.822   7.826   7.831   7.835   7.840   7.844   7.849   7.853   7.857   7.862   7.866   7.870   7.875   7.879   7.883   7.887   7.892   7.896   7.900   7.904   7.908   7.912   7.916   7.921   7.925   7.929   7.933   7.937   7.941   7.945   7.948   7.952   7.956   7.960   
height 1.544 7.746   7.751   7.756   7.761   7.766   7.771   7.775   7.780   7.785   7.790   7.795   7.799   7.804   7.809   7.813   7.818   7.823   7.827   7.832   7.836   7.841   7.845   7.850   7.854   7.858   7.863   7.867   7.871   7.876   7.880   7.884   7.889   7.893   7.897   7.901   7.905   7.909   7.914   7.918   7.922   7.926   7.930   7.934   7.938   7.942   7.946   7.950   7.954   7.958   7.961   
height 1.545 7.747   7.752   7.757   7.762   7.767   7.772   7.776   7.781   7.786   7.791   7.796   7.800   7.805   7.810   7.814   7.819   7.824   7.828   7.833   7.837   7.842   7.846   7.851   7.855   7.859   7.864   7.868   7.873   7.877   7.881   7.885   7.890   7.894   7.898   7.902   7.907   7.911   7.915   7.919   7.923   7.927   7.931   7.935   7.939   7.943   7.947   7.951   7.955   7.959   7.963   
height 1.546 7.748   7.753   7.758   7.763   7.768   7.772   7.777   7.782   7.787   7.792   7.797   7.801   7.806   7.811   7.815   7.820   7.825   7.829   7.834   7.838   7.843   7.847   7.852   7.856   7.861   7.865   7.869   7.874   7.878   7.882   7.887   7.891   7.895   7.899   7.904   7.908   7.912   7.916   7.920   7.924   7.928   7.932   7.936   7.940   7.944   7.948   7.952   7.956   7.960   7.964   
height 1.547 7.748   7.754   7.759   7.763   7.768   7.773   7.778   7.783   7.788   7.793   7.797   7.802   7.807   7.812   7.816   7.821   7.826   7.830   7.835   7.839   7.844   7.848   7.853   7.857   7.862   7.866   7.870   7.875   7.879   7.883   7.888   7.892   7.896   7.900   7.905   7.909   7.913   7.917   7.921   7.925   7.929   7.934   7.938   7.942   7.946   7.950   7.954   7.957   7.961   7.965   
height 1.548 7.749   7.754   7.759   7.764   7.769   7.774   7.779   7.784   7.789   7.794   7.798   7.803   7.808   7.813   7.817   7.822   7.827   7.831   7.836   7.840   7.845   7.849   7.854   7.858   7.863   7.867   7.872   7.876   7.880   7.885   7.889   7.893   7.897   7.902   7.906   7.910   7.914   7.918   7.923   7.927   7.931   7.935   7.939   7.943   7.947   7.951   7.955   7.959   7.963   7.967   
height 1.549 7.750   7.755   7.760   7.765   7.770   7.775   7.780   7.785   7.790   7.795   7.799   7.804   7.809   7.814   7.818   7.823   7.828   7.832   7.837   7.841   7.846   7.850   7.855   7.859   7.864   7.868   7.873   7.877   7.881   7.886   7.890   7.894   7.899   7.903   7.907   7.911   7.915   7.920   7.924   7.928   7.932   7.936   7.940   7.944   7.948   7.952   7.956   7.960   7.964   7.968   
height 1.55 7.751   7.756   7.761   7.766   7.771   7.776   7.781   7.786   7.791   7.796   7.800   7.805   7.810   7.815   7.819   7.824   7.829   7.833   7.838   7.842   7.847   7.852   7.856   7.861   7.865   7.869   7.874   7.878   7.883   7.887   7.891   7.896   7.900   7.904   7.908   7.912   7.917   7.921   7.925   7.929   7.933   7.937   7.941   7.945   7.949   7.953   7.957   7.961   7.965   7.969   
height 1.551 7.752   7.757   7.762   7.767   7.772   7.777   7.782   7.787   7.792   7.797   7.801   7.806   7.811   7.816   7.820   7.825   7.830   7.834   7.839   7.844   7.848   7.853   7.857   7.862   7.866   7.871   7.875   7.879   7.884   7.888   7.892   7.897   7.901   7.905   7.909   7.914   7.918   7.922   7.926   7.930   7.934   7.939   7.943   7.947   7.951   7.955   7.959   7.963   7.967   7.970   
height 1.552 7.753   7.758   7.763   7.768   7.773   7.778   7.783   7.788   7.793   7.798   7.802   7.807   7.812   7.817   7.821   7.826   7.831   7.835   7.840   7.845   7.849   7.854   7.858   7.863   7.867   7.872   7.876   7.880   7.885   7.889   7.894   7.898   7.902   7.906   7.911   7.915   7.919   7.923   7.927   7.932   7.936   7.940   7.944   7.948   7.952   7.956   7.960   7.964   7.968   7.972   
height 1.553 7.754   7.759   7.764   7.769   7.774   7.779   7.784   7.789   7.794   7.798   7.803   7.808   7.813   7.818   7.822   7.827   7.832   7.836   7.841   7.846   7.850   7.855   7.859   7.864   7.868   7.873   7.877   7.882   7.886   7.890   7.895   7.899   7.903   7.908   7.912   7.916   7.920   7.924   7.929   7.933   7.937   7.941   7.945   7.949   7.953   7.957   7.961   7.965   7.969   7.973   
height 1.554 7.755   7.760   7.765   7.770   7.775   7.780   7.785   7.790   7.795   7.799   7.804   7.809   7.814   7.819   7.823   7.828   7.833   7.837   7.842   7.847   7.851   7.856   7.860   7.865   7.869   7.874   7.878   7.883   7.887   7.892   7.896   7.900   7.905   7.909   7.913   7.917   7.922   7.926   7.930   7.934   7.938   7.942   7.946   7.950   7.954   7.959   7.963   7.967   7.971   7.974   
height 1.555 7.756   7.761   7.766   7.771   7.776   7.781   7.786   7.791   7.796   7.800   7.805   7.810   7.815   7.820   7.824   7.829   7.834   7.839   7.843   7.848   7.852   7.857   7.862   7.866   7.871   7.875   7.879   7.884   7.888   7.893   7.897   7.901   7.906   7.910   7.914   7.919   7.923   7.927   7.931   7.935   7.939   7.944   7.948   7.952   7.956   7.960   7.964   7.968   7.972   7.976   
height 1.556 7.756   7.762   7.767   7.772   7.777   7.782   7.787   7.792   7.797   7.801   7.806   7.811   7.816   7.821   7.826   7.830   7.835   7.840   7.844   7.849   7.854   7.858   7.863   7.867   7.872   7.876   7.881   7.885   7.889   7.894   7.898   7.903   7.907   7.911   7.915   7.920   7.924   7.928   7.932   7.937   7.941   7.945   7.949   7.953   7.957   7.961   7.965   7.969   7.973   7.977   
height 1.557 7.757   7.762   7.768   7.773   7.778   7.783   7.788   7.793   7.798   7.802   7.807   7.812   7.817   7.822   7.827   7.831   7.836   7.841   7.845   7.850   7.855   7.859   7.864   7.868   7.873   7.877   7.882   7.886   7.891   7.895   7.899   7.904   7.908   7.912   7.917   7.921   7.925   7.929   7.934   7.938   7.942   7.946   7.950   7.954   7.958   7.962   7.966   7.970   7.974   7.978   
height 1.558 7.758   7.763   7.768   7.774   7.779   7.784   7.789   7.794   7.799   7.803   7.808   7.813   7.818   7.823   7.828   7.832   7.837   7.842   7.846   7.851   7.856   7.860   7.865   7.869   7.874   7.878   7.883   7.887   7.892   7.896   7.901   7.905   7.909   7.914   7.918   7.922   7.926   7.931   7.935   7.939   7.943   7.947   7.951   7.956   7.960   7.964   7.968   7.972   7.976   7.980   
height 1.559 7.759   7.764   7.769   7.775   7.780   7.785   7.790   7.795   7.800   7.804   7.809   7.814   7.819   7.824   7.829   7.833   7.838   7.843   7.848   7.852   7.857   7.861   7.866   7.871   7.875   7.880   7.884   7.889   7.893   7.897   7.902   7.906   7.911   7.915   7.919   7.923   7.928   7.932   7.936   7.940   7.945   7.949   7.953   7.957   7.961   7.965   7.969   7.973   7.977   7.981   
height 1.56 7.760   7.765   7.770   7.775   7.781   7.786   7.791   7.796   7.801   7.805   7.810   7.815   7.820   7.825   7.830   7.834   7.839   7.844   7.849   7.853   7.858   7.863   7.867   7.872   7.876   7.881   7.885   7.890   7.894   7.899   7.903   7.907   7.912   7.916   7.920   7.925   7.929   7.933   7.937   7.942   7.946   7.950   7.954   7.958   7.962   7.966   7.970   7.974   7.978   7.982   
height 1.561 7.761   7.766   7.771   7.776   7.781   7.787   7.792   7.797   7.802   7.806   7.811   7.816   7.821   7.826   7.831   7.836   7.840   7.845   7.850   7.854   7.859   7.864   7.868   7.873   7.877   7.882   7.886   7.891   7.895   7.900   7.904   7.909   7.913   7.917   7.922   7.926   7.930   7.934   7.939   7.943   7.947   7.951   7.955   7.960   7.964   7.968   7.972   7.976   7.980   7.984   
height 1.562 7.762   7.767   7.772   7.777   7.782   7.788   7.793   7.798   7.803   7.807   7.812   7.817   7.822   7.827   7.832   7.837   7.841   7.846   7.851   7.855   7.860   7.865   7.869   7.874   7.879   7.883   7.888   7.892   7.897   7.901   7.905   7.910   7.914   7.919   7.923   7.927   7.931   7.936   7.940   7.944   7.948   7.953   7.957   7.961   7.965   7.969   7.973   7.977   7.981   7.985   
height 1.563 7.763   7.768   7.773   7.778   7.783   7.788   7.794   7.799   7.804   7.808   7.813   7.818   7.823   7.828   7.833   7.838   7.842   7.847   7.852   7.857   7.861   7.866   7.871   7.875   7.880   7.884   7.889   7.893   7.898   7.902   7.907   7.911   7.915   7.920   7.924   7.928   7.933   7.937   7.941   7.945   7.950   7.954   7.958   7.962   7.966   7.970   7.974   7.979   7.983   7.987   
height 1.564 7.764   7.769   7.774   7.779   7.784   7.789   7.795   7.800   7.805   7.810   7.814   7.819   7.824   7.829   7.834   7.839   7.844   7.848   7.853   7.858   7.862   7.867   7.872   7.876   7.881   7.885   7.890   7.894   7.899   7.903   7.908   7.912   7.917   7.921   7.925   7.930   7.934   7.938   7.942   7.947   7.951   7.955   7.959   7.963   7.968   7.972   7.976   7.980   7.984   7.988   
height 1.565 7.765   7.770   7.775   7.780   7.785   7.790   7.796   7.801   7.806   7.811   7.815   7.820   7.825   7.830   7.835   7.840   7.845   7.849   7.854   7.859   7.864   7.868   7.873   7.877   7.882   7.887   7.891   7.896   7.900   7.905   7.909   7.913   7.918   7.922   7.927   7.931   7.935   7.940   7.944   7.948   7.952   7.956   7.961   7.965   7.969   7.973   7.977   7.981   7.985   7.989   
height 1.566 7.766   7.771   7.776   7.781   7.786   7.791   7.797   7.802   7.807   7.812   7.817   7.821   7.826   7.831   7.836   7.841   7.846   7.850   7.855   7.860   7.865   7.869   7.874   7.879   7.883   7.888   7.892   7.897   7.901   7.906   7.910   7.915   7.919   7.923   7.928   7.932   7.936   7.941   7.945   7.949   7.954   7.958   7.962   7.966   7.970   7.974   7.978   7.983   7.987   7.991   
height 1.567 7.767   7.772   7.777   7.782   7.787   7.792   7.798   7.803   7.808   7.813   7.818   7.823   7.827   7.832   7.837   7.842   7.847   7.852   7.856   7.861   7.866   7.870   7.875   7.880   7.884   7.889   7.893   7.898   7.903   7.907   7.911   7.916   7.920   7.925   7.929   7.933   7.938   7.942   7.946   7.951   7.955   7.959   7.963   7.967   7.972   7.976   7.980   7.984   7.988   7.992   
height 1.568 7.768   7.773   7.778   7.783   7.788   7.793   7.799   7.804   7.809   7.814   7.819   7.824   7.828   7.833   7.838   7.843   7.848   7.853   7.857   7.862   7.867   7.872   7.876   7.881   7.886   7.890   7.895   7.899   7.904   7.908   7.913   7.917   7.922   7.926   7.930   7.935   7.939   7.943   7.948   7.952   7.956   7.960   7.965   7.969   7.973   7.977   7.981   7.985   7.989   7.993   
height 1.569 7.768   7.774   7.779   7.784   7.789   7.794   7.800   7.805   7.810   7.815   7.820   7.825   7.830   7.834   7.839   7.844   7.849   7.854   7.859   7.863   7.868   7.873   7.877   7.882   7.887   7.891   7.896   7.900   7.905   7.909   7.914   7.918   7.923   7.927   7.932   7.936   7.940   7.945   7.949   7.953   7.957   7.962   7.966   7.970   7.974   7.978   7.983   7.987   7.991   7.995   
height 1.57 7.769   7.775   7.780   7.785   7.790   7.795   7.801   7.806   7.811   7.816   7.821   7.826   7.831   7.836   7.840   7.845   7.850   7.855   7.860   7.864   7.869   7.874   7.879   7.883   7.888   7.892   7.897   7.902   7.906   7.911   7.915   7.920   7.924   7.928   7.933   7.937   7.942   7.946   7.950   7.955   7.959   7.963   7.967   7.971   7.976   7.980   7.984   7.988   7.992   7.996   
height 1.571 7.770   7.776   7.781   7.786   7.791   7.796   7.802   7.807   7.812   7.817   7.822   7.827   7.832   7.837   7.842   7.846   7.851   7.856   7.861   7.866   7.870   7.875   7.880   7.884   7.889   7.894   7.898   7.903   7.907   7.912   7.916   7.921   7.925   7.930   7.934   7.939   7.943   7.947   7.952   7.956   7.960   7.964   7.969   7.973   7.977   7.981   7.985   7.989   7.994   7.998   
height 1.572 7.771   7.777   7.782   7.787   7.792   7.797   7.803   7.808   7.813   7.818   7.823   7.828   7.833   7.838   7.843   7.848   7.852   7.857   7.862   7.867   7.872   7.876   7.881   7.886   7.890   7.895   7.899   7.904   7.909   7.913   7.918   7.922   7.927   7.931   7.935   7.940   7.944   7.949   7.953   7.957   7.961   7.966   7.970   7.974   7.978   7.982   7.987   7.991   7.995   7.999   
height 1.573 7.772   7.778   7.783   7.788   7.793   7.798   7.804   7.809   7.814   7.819   7.824   7.829   7.834   7.839   7.844   7.849   7.853   7.858   7.863   7.868   7.873   7.877   7.882   7.887   7.891   7.896   7.901   7.905   7.910   7.914   7.919   7.923   7.928   7.932   7.937   7.941   7.945   7.950   7.954   7.958   7.963   7.967   7.971   7.975   7.980   7.984   7.988   7.992   7.996   8.000   
height 1.574 7.773   7.779   7.784   7.789   7.794   7.799   7.805   7.810   7.815   7.820   7.825   7.830   7.835   7.840   7.845   7.850   7.855   7.859   7.864   7.869   7.874   7.879   7.883   7.888   7.893   7.897   7.902   7.906   7.911   7.916   7.920   7.925   7.929   7.934   7.938   7.942   7.947   7.951   7.955   7.960   7.964   7.968   7.973   7.977   7.981   7.985   7.989   7.994   7.998   8.002   
height 1.575 7.774   7.780   7.785   7.790   7.795   7.801   7.806   7.811   7.816   7.821   7.826   7.831   7.836   7.841   7.846   7.851   7.856   7.861   7.865   7.870   7.875   7.880   7.884   7.889   7.894   7.898   7.903   7.908   7.912   7.917   7.921   7.926   7.930   7.935   7.939   7.944   7.948   7.952   7.957   7.961   7.965   7.970   7.974   7.978   7.982   7.987   7.991   7.995   7.999   8.003   
height 1.576 7.775   7.781   7.786   7.791   7.796   7.802   7.807   7.812   7.817   7.822   7.827   7.832   7.837   7.842   7.847   7.852   7.857   7.862   7.867   7.871   7.876   7.881   7.886   7.890   7.895   7.900   7.904   7.909   7.914   7.918   7.923   7.927   7.932   7.936   7.941   7.945   7.949   7.954   7.958   7.962   7.967   7.971   7.975   7.980   7.984   7.988   7.992   7.996   8.000   8.005   
height 1.577 7.776   7.782   7.787   7.792   7.797   7.803   7.808   7.813   7.818   7.823   7.828   7.833   7.838   7.843   7.848   7.853   7.858   7.863   7.868   7.873   7.877   7.882   7.887   7.892   7.896   7.901   7.906   7.910   7.915   7.919   7.924   7.928   7.933   7.937   7.942   7.946   7.951   7.955   7.959   7.964   7.968   7.972   7.977   7.981   7.985   7.989   7.994   7.998   8.002   8.006   
height 1.578 7.777   7.783   7.788   7.793   7.798   7.804   7.809   7.814   7.819   7.824   7.829   7.834   7.839   7.844   7.849   7.854   7.859   7.864   7.869   7.874   7.879   7.883   7.888   7.893   7.897   7.902   7.907   7.911   7.916   7.921   7.925   7.930   7.934   7.939   7.943   7.948   7.952   7.956   7.961   7.965   7.969   7.974   7.978   7.982   7.987   7.991   7.995   7.999   8.003   8.007   
height 1.579 7.778   7.784   7.789   7.794   7.799   7.805   7.810   7.815   7.820   7.825   7.830   7.835   7.840   7.845   7.850   7.855   7.860   7.865   7.870   7.875   7.880   7.884   7.889   7.894   7.899   7.903   7.908   7.913   7.917   7.922   7.926   7.931   7.935   7.940   7.944   7.949   7.953   7.958   7.962   7.966   7.971   7.975   7.979   7.984   7.988   7.992   7.996   8.001   8.005   8.009   
height 1.58 7.779   7.785   7.790   7.795   7.800   7.806   7.811   7.816   7.821   7.826   7.831   7.837   7.842   7.847   7.852   7.856   7.861   7.866   7.871   7.876   7.881   7.886   7.890   7.895   7.900   7.905   7.909   7.914   7.919   7.923   7.928   7.932   7.937   7.941   7.946   7.950   7.955   7.959   7.963   7.968   7.972   7.976   7.981   7.985   7.989   7.994   7.998   8.002   8.006   8.010   
height 1.581 7.780   7.786   7.791   7.796   7.801   7.807   7.812   7.817   7.822   7.827   7.833   7.838   7.843   7.848   7.853   7.858   7.863   7.867   7.872   7.877   7.882   7.887   7.892   7.896   7.901   7.906   7.910   7.915   7.920   7.924   7.929   7.934   7.938   7.943   7.947   7.952   7.956   7.960   7.965   7.969   7.973   7.978   7.982   7.986   7.991   7.995   7.999   8.003   8.008   8.012   
height 1.582 7.781   7.787   7.792   7.797   7.803   7.808   7.813   7.818   7.823   7.829   7.834   7.839   7.844   7.849   7.854   7.859   7.864   7.869   7.874   7.878   7.883   7.888   7.893   7.898   7.902   7.907   7.912   7.916   7.921   7.926   7.930   7.935   7.939   7.944   7.948   7.953   7.957   7.962   7.966   7.970   7.975   7.979   7.983   7.988   7.992   7.996   8.001   8.005   8.009   8.013   
height 1.583 7.782   7.788   7.793   7.798   7.804   7.809   7.814   7.819   7.824   7.830   7.835   7.840   7.845   7.850   7.855   7.860   7.865   7.870   7.875   7.880   7.884   7.889   7.894   7.899   7.904   7.908   7.913   7.918   7.922   7.927   7.932   7.936   7.941   7.945   7.950   7.954   7.959   7.963   7.967   7.972   7.976   7.981   7.985   7.989   7.993   7.998   8.002   8.006   8.010   8.015   
height 1.584 7.783   7.789   7.794   7.799   7.805   7.810   7.815   7.820   7.826   7.831   7.836   7.841   7.846   7.851   7.856   7.861   7.866   7.871   7.876   7.881   7.886   7.890   7.895   7.900   7.905   7.910   7.914   7.919   7.924   7.928   7.933   7.937   7.942   7.946   7.951   7.955   7.960   7.964   7.969   7.973   7.978   7.982   7.986   7.991   7.995   7.999   8.003   8.008   8.012   8.016   
height 1.585 7.784   7.790   7.795   7.800   7.806   7.811   7.816   7.821   7.827   7.832   7.837   7.842   7.847   7.852   7.857   7.862   7.867   7.872   7.877   7.882   7.887   7.892   7.896   7.901   7.906   7.911   7.915   7.920   7.925   7.929   7.934   7.939   7.943   7.948   7.952   7.957   7.961   7.966   7.970   7.975   7.979   7.983   7.988   7.992   7.996   8.001   8.005   8.009   8.013   8.017   
height 1.586 7.785   7.791   7.796   7.801   7.807   7.812   7.817   7.823   7.828   7.833   7.838   7.843   7.848   7.853   7.858   7.863   7.868   7.873   7.878   7.883   7.888   7.893   7.898   7.902   7.907   7.912   7.917   7.921   7.926   7.931   7.935   7.940   7.945   7.949   7.954   7.958   7.963   7.967   7.972   7.976   7.980   7.985   7.989   7.993   7.998   8.002   8.006   8.010   8.015   8.019   
height 1.587 7.786   7.792   7.797   7.802   7.808   7.813   7.818   7.824   7.829   7.834   7.839   7.844   7.849   7.854   7.860   7.865   7.870   7.874   7.879   7.884   7.889   7.894   7.899   7.904   7.909   7.913   7.918   7.923   7.927   7.932   7.937   7.941   7.946   7.950   7.955   7.959   7.964   7.968   7.973   7.977   7.982   7.986   7.990   7.995   7.999   8.003   8.008   8.012   8.016   8.020   
height 1.588 7.787   7.793   7.798   7.803   7.809   7.814   7.819   7.825   7.830   7.835   7.840   7.845   7.851   7.856   7.861   7.866   7.871   7.876   7.881   7.886   7.890   7.895   7.900   7.905   7.910   7.915   7.919   7.924   7.929   7.933   7.938   7.943   7.947   7.952   7.956   7.961   7.965   7.970   7.974   7.979   7.983   7.987   7.992   7.996   8.000   8.005   8.009   8.013   8.018   8.022   
height 1.589 7.788   7.794   7.799   7.805   7.810   7.815   7.821   7.826   7.831   7.836   7.841   7.847   7.852   7.857   7.862   7.867   7.872   7.877   7.882   7.887   7.892   7.897   7.901   7.906   7.911   7.916   7.921   7.925   7.930   7.935   7.939   7.944   7.948   7.953   7.958   7.962   7.967   7.971   7.976   7.980   7.984   7.989   7.993   7.998   8.002   8.006   8.010   8.015   8.019   8.023   
height 1.59 7.789   7.795   7.800   7.806   7.811   7.816   7.822   7.827   7.832   7.837   7.843   7.848   7.853   7.858   7.863   7.868   7.873   7.878   7.883   7.888   7.893   7.898   7.903   7.907   7.912   7.917   7.922   7.927   7.931   7.936   7.941   7.945   7.950   7.954   7.959   7.963   7.968   7.972   7.977   7.981   7.986   7.990   7.995   7.999   8.003   8.008   8.012   8.016   8.020   8.025   
height 1.591 7.790   7.796   7.801   7.807   7.812   7.817   7.823   7.828   7.833   7.838   7.844   7.849   7.854   7.859   7.864   7.869   7.874   7.879   7.884   7.889   7.894   7.899   7.904   7.909   7.914   7.918   7.923   7.928   7.933   7.937   7.942   7.947   7.951   7.956   7.960   7.965   7.969   7.974   7.978   7.983   7.987   7.992   7.996   8.000   8.005   8.009   8.013   8.018   8.022   8.026   
height 1.592 7.791   7.797   7.802   7.808   7.813   7.818   7.824   7.829   7.834   7.840   7.845   7.850   7.855   7.860   7.865   7.870   7.875   7.880   7.885   7.890   7.895   7.900   7.905   7.910   7.915   7.920   7.924   7.929   7.934   7.939   7.943   7.948   7.952   7.957   7.962   7.966   7.971   7.975   7.980   7.984   7.989   7.993   7.997   8.002   8.006   8.010   8.015   8.019   8.023   8.028   
height 1.593 7.792   7.798   7.803   7.809   7.814   7.820   7.825   7.830   7.835   7.841   7.846   7.851   7.856   7.861   7.866   7.872   7.877   7.882   7.887   7.892   7.897   7.901   7.906   7.911   7.916   7.921   7.926   7.930   7.935   7.940   7.944   7.949   7.954   7.958   7.963   7.968   7.972   7.977   7.981   7.986   7.990   7.994   7.999   8.003   8.008   8.012   8.016   8.021   8.025   8.029   
height 1.594 7.793   7.799   7.804   7.810   7.815   7.821   7.826   7.831   7.837   7.842   7.847   7.852   7.857   7.863   7.868   7.873   7.878   7.883   7.888   7.893   7.898   7.903   7.908   7.912   7.917   7.922   7.927   7.932   7.936   7.941   7.946   7.950   7.955   7.960   7.964   7.969   7.973   7.978   7.982   7.987   7.991   7.996   8.000   8.005   8.009   8.013   8.018   8.022   8.026   8.030   
height 1.595 7.794   7.800   7.805   7.811   7.816   7.822   7.827   7.832   7.838   7.843   7.848   7.853   7.859   7.864   7.869   7.874   7.879   7.884   7.889   7.894   7.899   7.904   7.909   7.914   7.919   7.923   7.928   7.933   7.938   7.942   7.947   7.952   7.956   7.961   7.966   7.970   7.975   7.979   7.984   7.988   7.993   7.997   8.002   8.006   8.010   8.015   8.019   8.023   8.028   8.032   
height 1.596 7.795   7.801   7.807   7.812   7.817   7.823   7.828   7.833   7.839   7.844   7.849   7.855   7.860   7.865   7.870   7.875   7.880   7.885   7.890   7.895   7.900   7.905   7.910   7.915   7.920   7.925   7.929   7.934   7.939   7.944   7.948   7.953   7.958   7.962   7.967   7.972   7.976   7.981   7.985   7.990   7.994   7.999   8.003   8.007   8.012   8.016   8.021   8.025   8.029   8.033   
height 1.597 7.797   7.802   7.808   7.813   7.818   7.824   7.829   7.835   7.840   7.845   7.850   7.856   7.861   7.866   7.871   7.876   7.881   7.886   7.891   7.896   7.901   7.906   7.911   7.916   7.921   7.926   7.931   7.936   7.940   7.945   7.950   7.954   7.959   7.964   7.968   7.973   7.978   7.982   7.987   7.991   7.996   8.000   8.004   8.009   8.013   8.018   8.022   8.026   8.031   8.035   
height 1.598 7.798   7.803   7.809   7.814   7.820   7.825   7.830   7.836   7.841   7.846   7.852   7.857   7.862   7.867   7.872   7.878   7.883   7.888   7.893   7.898   7.903   7.908   7.913   7.917   7.922   7.927   7.932   7.937   7.942   7.946   7.951   7.956   7.960   7.965   7.970   7.974   7.979   7.983   7.988   7.993   7.997   8.001   8.006   8.010   8.015   8.019   8.023   8.028   8.032   8.036   
height 1.599 7.799   7.804   7.810   7.815   7.821   7.826   7.831   7.837   7.842   7.847   7.853   7.858   7.863   7.868   7.874   7.879   7.884   7.889   7.894   7.899   7.904   7.909   7.914   7.919   7.924   7.929   7.933   7.938   7.943   7.948   7.952   7.957   7.962   7.966   7.971   7.976   7.980   7.985   7.989   7.994   7.998   8.003   8.007   8.012   8.016   8.021   8.025   8.029   8.034   8.038   
height 1.6 7.800   7.805   7.811   7.816   7.822   7.827   7.833   7.838   7.843   7.849   7.854   7.859   7.864   7.870   7.875   7.880   7.885   7.890   7.895   7.900   7.905   7.910   7.915   7.920   7.925   7.930   7.935   7.939   7.944   7.949   7.954   7.958   7.963   7.968   7.972   7.977   7.982   7.986   7.991   7.995   8.000   8.004   8.009   8.013   8.018   8.022   8.026   8.031   8.035   8.039   
height 1.601 7.801   7.806   7.812   7.817   7.823   7.828   7.834   7.839   7.844   7.850   7.855   7.860   7.866   7.871   7.876   7.881   7.886   7.891   7.896   7.901   7.906   7.911   7.916   7.921   7.926   7.931   7.936   7.941   7.946   7.950   7.955   7.960   7.965   7.969   7.974   7.978   7.983   7.988   7.992   7.997   8.001   8.006   8.010   8.015   8.019   8.023   8.028   8.032   8.037   8.041   
height 1.602 7.802   7.807   7.813   7.818   7.824   7.829   7.835   7.840   7.846   7.851   7.856   7.862   7.867   7.872   7.877   7.882   7.887   7.893   7.898   7.903   7.908   7.913   7.918   7.923   7.928   7.932   7.937   7.942   7.947   7.952   7.956   7.961   7.966   7.971   7.975   7.980   7.984   7.989   7.994   7.998   8.003   8.007   8.012   8.016   8.021   8.025   8.029   8.034   8.038   8.042   
height 1.603 7.803   7.808   7.814   7.820   7.825   7.831   7.836   7.841   7.847   7.852   7.857   7.863   7.868   7.873   7.878   7.884   7.889   7.894   7.899   7.904   7.909   7.914   7.919   7.924   7.929   7.934   7.939   7.943   7.948   7.953   7.958   7.963   7.967   7.972   7.977   7.981   7.986   7.990   7.995   8.000   8.004   8.009   8.013   8.018   8.022   8.026   8.031   8.035   8.040   8.044   
height 1.604 7.804   7.810   7.815   7.821   7.826   7.832   7.837   7.843   7.848   7.853   7.859   7.864   7.869   7.874   7.880   7.885   7.890   7.895   7.900   7.905   7.910   7.915   7.920   7.925   7.930   7.935   7.940   7.945   7.950   7.954   7.959   7.964   7.969   7.973   7.978   7.983   7.987   7.992   7.996   8.001   8.006   8.010   8.015   8.019   8.023   8.028   8.032   8.037   8.041   8.045   
height 1.605 7.805   7.811   7.816   7.822   7.827   7.833   7.838   7.844   7.849   7.854   7.860   7.865   7.870   7.876   7.881   7.886   7.891   7.896   7.901   7.906   7.911   7.916   7.921   7.926   7.931   7.936   7.941   7.946   7.951   7.956   7.960   7.965   7.970   7.975   7.979   7.984   7.989   7.993   7.998   8.002   8.007   8.011   8.016   8.020   8.025   8.029   8.034   8.038   8.042   8.047   
height 1.606 7.806   7.812   7.817   7.823   7.828   7.834   7.839   7.845   7.850   7.856   7.861   7.866   7.872   7.877   7.882   7.887   7.892   7.897   7.903   7.908   7.913   7.918   7.923   7.928   7.933   7.938   7.943   7.947   7.952   7.957   7.962   7.967   7.971   7.976   7.981   7.985   7.990   7.995   7.999   8.004   8.008   8.013   8.017   8.022   8.026   8.031   8.035   8.040   8.044   8.048   
height 1.607 7.807   7.813   7.818   7.824   7.830   7.835   7.841   7.846   7.851   7.857   7.862   7.867   7.873   7.878   7.883   7.888   7.894   7.899   7.904   7.909   7.914   7.919   7.924   7.929   7.934   7.939   7.944   7.949   7.954   7.958   7.963   7.968   7.973   7.977   7.982   7.987   7.991   7.996   8.001   8.005   8.010   8.014   8.019   8.023   8.028   8.032   8.037   8.041   8.045   8.050   
height 1.608 7.808   7.814   7.820   7.825   7.831   7.836   7.842   7.847   7.853   7.858   7.863   7.869   7.874   7.879   7.884   7.890   7.895   7.900   7.905   7.910   7.915   7.920   7.925   7.930   7.935   7.940   7.945   7.950   7.955   7.960   7.965   7.969   7.974   7.979   7.984   7.988   7.993   7.997   8.002   8.007   8.011   8.016   8.020   8.025   8.029   8.034   8.038   8.043   8.047   8.051   
height 1.609 7.809   7.815   7.821   7.826   7.832   7.837   7.843   7.848   7.854   7.859   7.864   7.870   7.875   7.880   7.886   7.891   7.896   7.901   7.906   7.911   7.917   7.922   7.927   7.932   7.937   7.942   7.946   7.951   7.956   7.961   7.966   7.971   7.975   7.980   7.985   7.990   7.994   7.999   8.004   8.008   8.013   8.017   8.022   8.026   8.031   8.035   8.040   8.044   8.048   8.053   
height 1.61 7.810   7.816   7.822   7.827   7.833   7.838   7.844   7.849   7.855   7.860   7.866   7.871   7.876   7.882   7.887   7.892   7.897   7.902   7.908   7.913   7.918   7.923   7.928   7.933   7.938   7.943   7.948   7.953   7.958   7.962   7.967   7.972   7.977   7.982   7.986   7.991   7.996   8.000   8.005   8.010   8.014   8.019   8.023   8.028   8.032   8.037   8.041   8.046   8.050   8.054   
height 1.611 7.812   7.817   7.823   7.828   7.834   7.840   7.845   7.851   7.856   7.861   7.867   7.872   7.878   7.883   7.888   7.893   7.899   7.904   7.909   7.914   7.919   7.924   7.929   7.934   7.939   7.944   7.949   7.954   7.959   7.964   7.969   7.973   7.978   7.983   7.988   7.992   7.997   8.002   8.006   8.011   8.016   8.020   8.025   8.029   8.034   8.038   8.043   8.047   8.051   8.056   
height 1.612 7.813   7.818   7.824   7.830   7.835   7.841   7.846   7.852   7.857   7.863   7.868   7.873   7.879   7.884   7.889   7.895   7.900   7.905   7.910   7.915   7.920   7.925   7.931   7.936   7.941   7.946   7.950   7.955   7.960   7.965   7.970   7.975   7.980   7.984   7.989   7.994   7.999   8.003   8.008   8.012   8.017   8.022   8.026   8.031   8.035   8.040   8.044   8.049   8.053   8.057   
height 1.613 7.814   7.819   7.825   7.831   7.836   7.842   7.847   7.853   7.858   7.864   7.869   7.875   7.880   7.885   7.891   7.896   7.901   7.906   7.911   7.917   7.922   7.927   7.932   7.937   7.942   7.947   7.952   7.957   7.962   7.967   7.971   7.976   7.981   7.986   7.991   7.995   8.000   8.005   8.009   8.014   8.019   8.023   8.028   8.032   8.037   8.041   8.046   8.050   8.055   8.059   
height 1.614 7.815   7.821   7.826   7.832   7.837   7.843   7.849   7.854   7.860   7.865   7.870   7.876   7.881   7.886   7.892   7.897   7.902   7.907   7.913   7.918   7.923   7.928   7.933   7.938   7.943   7.948   7.953   7.958   7.963   7.968   7.973   7.978   7.982   7.987   7.992   7.997   8.001   8.006   8.011   8.015   8.020   8.025   8.029   8.034   8.038   8.043   8.047   8.052   8.056   8.060   
height 1.615 7.816   7.822   7.827   7.833   7.839   7.844   7.850   7.855   7.861   7.866   7.872   7.877   7.882   7.888   7.893   7.898   7.904   7.909   7.914   7.919   7.924   7.929   7.934   7.939   7.945   7.950   7.954   7.959   7.964   7.969   7.974   7.979   7.984   7.989   7.993   7.998   8.003   8.007   8.012   8.017   8.021   8.026   8.031   8.035   8.040   8.044   8.049   8.053   8.058   8.062   
height 1.616 7.817   7.823   7.828   7.834   7.840   7.845   7.851   7.856   7.862   7.867   7.873   7.878   7.884   7.889   7.894   7.900   7.905   7.910   7.915   7.920   7.926   7.931   7.936   7.941   7.946   7.951   7.956   7.961   7.966   7.971   7.975   7.980   7.985   7.990   7.995   7.999   8.004   8.009   8.014   8.018   8.023   8.027   8.032   8.037   8.041   8.046   8.050   8.055   8.059   8.064   
height 1.617 7.818   7.824   7.830   7.835   7.841   7.846   7.852   7.858   7.863   7.869   7.874   7.879   7.885   7.890   7.895   7.901   7.906   7.911   7.917   7.922   7.927   7.932   7.937   7.942   7.947   7.952   7.957   7.962   7.967   7.972   7.977   7.982   7.987   7.991   7.996   8.001   8.006   8.010   8.015   8.020   8.024   8.029   8.034   8.038   8.043   8.047   8.052   8.056   8.061   8.065   
height 1.618 7.819   7.825   7.831   7.836   7.842   7.848   7.853   7.859   7.864   7.870   7.875   7.881   7.886   7.891   7.897   7.902   7.907   7.913   7.918   7.923   7.928   7.933   7.938   7.943   7.949   7.954   7.959   7.964   7.968   7.973   7.978   7.983   7.988   7.993   7.998   8.002   8.007   8.012   8.016   8.021   8.026   8.030   8.035   8.040   8.044   8.049   8.053   8.058   8.062   8.067   
height 1.619 7.820   7.826   7.832   7.838   7.843   7.849   7.854   7.860   7.865   7.871   7.876   7.882   7.887   7.893   7.898   7.903   7.909   7.914   7.919   7.924   7.929   7.935   7.940   7.945   7.950   7.955   7.960   7.965   7.970   7.975   7.980   7.985   7.989   7.994   7.999   8.004   8.009   8.013   8.018   8.023   8.027   8.032   8.037   8.041   8.046   8.050   8.055   8.059   8.064   8.068   
height 1.62 7.821   7.827   7.833   7.839   7.844   7.850   7.856   7.861   7.867   7.872   7.878   7.883   7.889   7.894   7.899   7.905   7.910   7.915   7.920   7.926   7.931   7.936   7.941   7.946   7.951   7.956   7.961   7.966   7.971   7.976   7.981   7.986   7.991   7.996   8.000   8.005   8.010   8.015   8.019   8.024   8.029   8.033   8.038   8.043   8.047   8.052   8.056   8.061   8.065   8.070   
height 1.621 7.823   7.828   7.834   7.840   7.845   7.851   7.857   7.862   7.868   7.873   7.879   7.884   7.890   7.895   7.900   7.906   7.911   7.916   7.922   7.927   7.932   7.937   7.942   7.947   7.953   7.958   7.963   7.968   7.973   7.978   7.982   7.987   7.992   7.997   8.002   8.007   8.011   8.016   8.021   8.026   8.030   8.035   8.039   8.044   8.049   8.053   8.058   8.062   8.067   8.071   
height 1.622 7.824   7.830   7.835   7.841   7.847   7.852   7.858   7.864   7.869   7.875   7.880   7.886   7.891   7.896   7.902   7.907   7.912   7.918   7.923   7.928   7.933   7.939   7.944   7.949   7.954   7.959   7.964   7.969   7.974   7.979   7.984   7.989   7.994   7.998   8.003   8.008   8.013   8.018   8.022   8.027   8.032   8.036   8.041   8.046   8.050   8.055   8.059   8.064   8.068   8.073   
height 1.623 7.825   7.831   7.836   7.842   7.848   7.853   7.859   7.865   7.870   7.876   7.881   7.887   7.892   7.898   7.903   7.908   7.914   7.919   7.924   7.929   7.935   7.940   7.945   7.950   7.955   7.960   7.965   7.970   7.975   7.980   7.985   7.990   7.995   8.000   8.005   8.010   8.014   8.019   8.024   8.028   8.033   8.038   8.042   8.047   8.052   8.056   8.061   8.065   8.070   8.074   
height 1.624 7.826   7.832   7.838   7.843   7.849   7.855   7.860   7.866   7.871   7.877   7.883   7.888   7.893   7.899   7.904   7.910   7.915   7.920   7.926   7.931   7.936   7.941   7.946   7.951   7.957   7.962   7.967   7.972   7.977   7.982   7.987   7.992   7.996   8.001   8.006   8.011   8.016   8.021   8.025   8.030   8.035   8.039   8.044   8.049   8.053   8.058   8.062   8.067   8.071   8.076   
height 1.625 7.827   7.833   7.839   7.844   7.850   7.856   7.861   7.867   7.873   7.878   7.884   7.889   7.895   7.900   7.906   7.911   7.916   7.922   7.927   7.932   7.937   7.943   7.948   7.953   7.958   7.963   7.968   7.973   7.978   7.983   7.988   7.993   7.998   8.003   8.008   8.012   8.017   8.022   8.027   8.031   8.036   8.041   8.045   8.050   8.055   8.059   8.064   8.068   8.073   8.077   
height 1.626 7.828   7.834   7.840   7.846   7.851   7.857   7.863   7.868   7.874   7.879   7.885   7.890   7.896   7.901   7.907   7.912   7.918   7.923   7.928   7.933   7.939   7.944   7.949   7.954   7.959   7.964   7.969   7.974   7.979   7.984   7.989   7.994   7.999   8.004   8.009   8.014   8.019   8.023   8.028   8.033   8.038   8.042   8.047   8.052   8.056   8.061   8.065   8.070   8.074   8.079   
height 1.627 7.829   7.835   7.841   7.847   7.853   7.858   7.864   7.870   7.875   7.881   7.886   7.892   7.897   7.903   7.908   7.913   7.919   7.924   7.929   7.935   7.940   7.945   7.950   7.956   7.961   7.966   7.971   7.976   7.981   7.986   7.991   7.996   8.001   8.006   8.010   8.015   8.020   8.025   8.030   8.034   8.039   8.044   8.048   8.053   8.058   8.062   8.067   8.071   8.076   8.081   
height 1.628 7.831   7.836   7.842   7.848   7.854   7.859   7.865   7.871   7.876   7.882   7.887   7.893   7.898   7.904   7.909   7.915   7.920   7.925   7.931   7.936   7.941   7.947   7.952   7.957   7.962   7.967   7.972   7.977   7.982   7.987   7.992   7.997   8.002   8.007   8.012   8.017   8.022   8.026   8.031   8.036   8.041   8.045   8.050   8.055   8.059   8.064   8.068   8.073   8.078   8.082   
height 1.629 7.832   7.838   7.843   7.849   7.855   7.861   7.866   7.872   7.878   7.883   7.889   7.894   7.900   7.905   7.911   7.916   7.921   7.927   7.932   7.937   7.943   7.948   7.953   7.958   7.963   7.968   7.974   7.979   7.984   7.989   7.994   7.999   8.004   8.008   8.013   8.018   8.023   8.028   8.033   8.037   8.042   8.047   8.052   8.056   8.061   8.065   8.070   8.075   8.079   8.084   
height 1.63 7.833   7.839   7.844   7.850   7.856   7.862   7.867   7.873   7.879   7.884   7.890   7.895   7.901   7.906   7.912   7.917   7.923   7.928   7.933   7.939   7.944   7.949   7.954   7.960   7.965   7.970   7.975   7.980   7.985   7.990   7.995   8.000   8.005   8.010   8.015   8.020   8.025   8.029   8.034   8.039   8.044   8.048   8.053   8.058   8.062   8.067   8.072   8.076   8.081   8.085   
height 1.631 7.834   7.840   7.846   7.851   7.857   7.863   7.869   7.874   7.880   7.886   7.891   7.897   7.902   7.908   7.913   7.919   7.924   7.929   7.935   7.940   7.945   7.951   7.956   7.961   7.966   7.971   7.976   7.981   7.986   7.992   7.997   8.001   8.006   8.011   8.016   8.021   8.026   8.031   8.036   8.040   8.045   8.050   8.055   8.059   8.064   8.068   8.073   8.078   8.082   8.087   
height 1.632 7.835   7.841   7.847   7.853   7.858   7.864   7.870   7.876   7.881   7.887   7.892   7.898   7.903   7.909   7.914   7.920   7.925   7.931   7.936   7.941   7.947   7.952   7.957   7.962   7.967   7.973   7.978   7.983   7.988   7.993   7.998   8.003   8.008   8.013   8.018   8.023   8.027   8.032   8.037   8.042   8.047   8.051   8.056   8.061   8.065   8.070   8.075   8.079   8.084   8.088   
height 1.633 7.836   7.842   7.848   7.854   7.860   7.865   7.871   7.877   7.882   7.888   7.894   7.899   7.905   7.910   7.916   7.921   7.927   7.932   7.937   7.943   7.948   7.953   7.958   7.964   7.969   7.974   7.979   7.984   7.989   7.994   7.999   8.004   8.009   8.014   8.019   8.024   8.029   8.034   8.039   8.043   8.048   8.053   8.058   8.062   8.067   8.072   8.076   8.081   8.085   8.090   
height 1.634 7.837   7.843   7.849   7.855   7.861   7.867   7.872   7.878   7.884   7.889   7.895   7.900   7.906   7.912   7.917   7.922   7.928   7.933   7.939   7.944   7.949   7.955   7.960   7.965   7.970   7.975   7.981   7.986   7.991   7.996   8.001   8.006   8.011   8.016   8.021   8.026   8.030   8.035   8.040   8.045   8.050   8.054   8.059   8.064   8.068   8.073   8.078   8.082   8.087   8.092   
height 1.635 7.839   7.844   7.850   7.856   7.862   7.868   7.874   7.879   7.885   7.891   7.896   7.902   7.907   7.913   7.918   7.924   7.929   7.935   7.940   7.945   7.951   7.956   7.961   7.966   7.972   7.977   7.982   7.987   7.992   7.997   8.002   8.007   8.012   8.017   8.022   8.027   8.032   8.037   8.042   8.046   8.051   8.056   8.061   8.065   8.070   8.075   8.079   8.084   8.089   8.093   
height 1.636 7.840   7.846   7.852   7.857   7.863   7.869   7.875   7.880   7.886   7.892   7.897   7.903   7.909   7.914   7.920   7.925   7.931   7.936   7.941   7.947   7.952   7.957   7.963   7.968   7.973   7.978   7.983   7.988   7.994   7.999   8.004   8.009   8.014   8.019   8.024   8.028   8.033   8.038   8.043   8.048   8.053   8.057   8.062   8.067   8.072   8.076   8.081   8.085   8.090   8.095   
height 1.637 7.841   7.847   7.853   7.859   7.864   7.870   7.876   7.882   7.887   7.893   7.899   7.904   7.910   7.915   7.921   7.926   7.932   7.937   7.943   7.948   7.953   7.959   7.964   7.969   7.974   7.980   7.985   7.990   7.995   8.000   8.005   8.010   8.015   8.020   8.025   8.030   8.035   8.040   8.045   8.049   8.054   8.059   8.064   8.068   8.073   8.078   8.082   8.087   8.092   8.096   
height 1.638 7.842   7.848   7.854   7.860   7.866   7.871   7.877   7.883   7.889   7.894   7.900   7.906   7.911   7.917   7.922   7.928   7.933   7.939   7.944   7.949   7.955   7.960   7.965   7.971   7.976   7.981   7.986   7.991   7.996   8.001   8.007   8.012   8.017   8.022   8.026   8.031   8.036   8.041   8.046   8.051   8.056   8.060   8.065   8.070   8.075   8.079   8.084   8.089   8.093   8.098   
height 1.639 7.843   7.849   7.855   7.861   7.867   7.873   7.878   7.884   7.890   7.896   7.901   7.907   7.912   7.918   7.924   7.929   7.934   7.940   7.945   7.951   7.956   7.961   7.967   7.972   7.977   7.982   7.988   7.993   7.998   8.003   8.008   8.013   8.018   8.023   8.028   8.033   8.038   8.043   8.048   8.052   8.057   8.062   8.067   8.071   8.076   8.081   8.086   8.090   8.095   8.099   
height 1.64 7.844   7.850   7.856   7.862   7.868   7.874   7.880   7.885   7.891   7.897   7.902   7.908   7.914   7.919   7.925   7.930   7.936   7.941   7.947   7.952   7.957   7.963   7.968   7.973   7.979   7.984   7.989   7.994   7.999   8.004   8.009   8.014   8.019   8.024   8.029   8.034   8.039   8.044   8.049   8.054   8.059   8.064   8.068   8.073   8.078   8.082   8.087   8.092   8.096   8.101   
height 1.641 7.846   7.852   7.857   7.863   7.869   7.875   7.881   7.887   7.892   7.898   7.904   7.909   7.915   7.921   7.926   7.932   7.937   7.943   7.948   7.953   7.959   7.964   7.969   7.975   7.980   7.985   7.990   7.995   8.001   8.006   8.011   8.016   8.021   8.026   8.031   8.036   8.041   8.046   8.051   8.055   8.060   8.065   8.070   8.075   8.079   8.084   8.089   8.093   8.098   8.103   
height 1.642 7.847   7.853   7.859   7.865   7.870   7.876   7.882   7.888   7.894   7.899   7.905   7.911   7.916   7.922   7.927   7.933   7.938   7.944   7.949   7.955   7.960   7.965   7.971   7.976   7.981   7.987   7.992   7.997   8.002   8.007   8.012   8.017   8.022   8.027   8.032   8.037   8.042   8.047   8.052   8.057   8.062   8.067   8.071   8.076   8.081   8.086   8.090   8.095   8.100   8.104   
height 1.643 7.848   7.854   7.860   7.866   7.872   7.878   7.883   7.889   7.895   7.901   7.906   7.912   7.918   7.923   7.929   7.934   7.940   7.945   7.951   7.956   7.961   7.967   7.972   7.977   7.983   7.988   7.993   7.998   8.003   8.009   8.014   8.019   8.024   8.029   8.034   8.039   8.044   8.049   8.054   8.058   8.063   8.068   8.073   8.078   8.082   8.087   8.092   8.097   8.101   8.106   
height 1.644 7.849   7.855   7.861   7.867   7.873   7.879   7.885   7.890   7.896   7.902   7.908   7.913   7.919   7.924   7.930   7.936   7.941   7.947   7.952   7.957   7.963   7.968   7.974   7.979   7.984   7.989   7.995   8.000   8.005   8.010   8.015   8.020   8.025   8.030   8.035   8.040   8.045   8.050   8.055   8.060   8.065   8.070   8.074   8.079   8.084   8.089   8.093   8.098   8.103   8.107   
height 1.645 7.850   7.856   7.862   7.868   7.874   7.880   7.886   7.892   7.897   7.903   7.909   7.915   7.920   7.926   7.931   7.937   7.942   7.948   7.953   7.959   7.964   7.970   7.975   7.980   7.986   7.991   7.996   8.001   8.006   8.012   8.017   8.022   8.027   8.032   8.037   8.042   8.047   8.052   8.057   8.062   8.066   8.071   8.076   8.081   8.086   8.090   8.095   8.100   8.104   8.109   
height 1.646 7.851   7.857   7.863   7.869   7.875   7.881   7.887   7.893   7.899   7.904   7.910   7.916   7.921   7.927   7.933   7.938   7.944   7.949   7.955   7.960   7.966   7.971   7.976   7.982   7.987   7.992   7.997   8.003   8.008   8.013   8.018   8.023   8.028   8.033   8.038   8.043   8.048   8.053   8.058   8.063   8.068   8.073   8.078   8.082   8.087   8.092   8.097   8.101   8.106   8.111   
height 1.647 7.853   7.859   7.865   7.871   7.877   7.882   7.888   7.894   7.900   7.906   7.911   7.917   7.923   7.928   7.934   7.940   7.945   7.951   7.956   7.962   7.967   7.972   7.978   7.983   7.988   7.994   7.999   8.004   8.009   8.014   8.020   8.025   8.030   8.035   8.040   8.045   8.050   8.055   8.060   8.065   8.069   8.074   8.079   8.084   8.089   8.093   8.098   8.103   8.108   8.112   
height 1.648 7.854   7.860   7.866   7.872   7.878   7.884   7.890   7.895   7.901   7.907   7.913   7.918   7.924   7.930   7.935   7.941   7.946   7.952   7.957   7.963   7.968   7.974   7.979   7.984   7.990   7.995   8.000   8.005   8.011   8.016   8.021   8.026   8.031   8.036   8.041   8.046   8.051   8.056   8.061   8.066   8.071   8.076   8.081   8.085   8.090   8.095   8.100   8.104   8.109   8.114   
height 1.649 7.855   7.861   7.867   7.873   7.879   7.885   7.891   7.897   7.902   7.908   7.914   7.920   7.925   7.931   7.937   7.942   7.948   7.953   7.959   7.964   7.970   7.975   7.980   7.986   7.991   7.996   8.002   8.007   8.012   8.017   8.022   8.028   8.033   8.038   8.043   8.048   8.053   8.058   8.063   8.068   8.073   8.077   8.082   8.087   8.092   8.097   8.101   8.106   8.111   8.115   
height 1.65 7.856   7.862   7.868   7.874   7.880   7.886   7.892   7.898   7.904   7.910   7.915   7.921   7.927   7.932   7.938   7.944   7.949   7.955   7.960   7.966   7.971   7.976   7.982   7.987   7.993   7.998   8.003   8.008   8.014   8.019   8.024   8.029   8.034   8.039   8.044   8.049   8.054   8.059   8.064   8.069   8.074   8.079   8.084   8.089   8.093   8.098   8.103   8.108   8.112   8.117   
height 1.651 7.857   7.863   7.870   7.876   7.881   7.887   7.893   7.899   7.905   7.911   7.917   7.922   7.928   7.934   7.939   7.945   7.950   7.956   7.962   7.967   7.972   7.978   7.983   7.989   7.994   7.999   8.005   8.010   8.015   8.020   8.025   8.031   8.036   8.041   8.046   8.051   8.056   8.061   8.066   8.071   8.076   8.080   8.085   8.090   8.095   8.100   8.105   8.109   8.114   8.119   
height 1.652 7.859   7.865   7.871   7.877   7.883   7.889   7.895   7.900   7.906   7.912   7.918   7.924   7.929   7.935   7.941   7.946   7.952   7.957   7.963   7.968   7.974   7.979   7.985   7.990   7.995   8.001   8.006   8.011   8.016   8.022   8.027   8.032   8.037   8.042   8.047   8.052   8.057   8.062   8.067   8.072   8.077   8.082   8.087   8.092   8.097   8.101   8.106   8.111   8.116   8.120   
height 1.653 7.860   7.866   7.872   7.878   7.884   7.890   7.896   7.902   7.908   7.913   7.919   7.925   7.931   7.936   7.942   7.948   7.953   7.959   7.964   7.970   7.975   7.981   7.986   7.991   7.997   8.002   8.007   8.013   8.018   8.023   8.028   8.033   8.039   8.044   8.049   8.054   8.059   8.064   8.069   8.074   8.079   8.084   8.088   8.093   8.098   8.103   8.108   8.112   8.117   8.122   
height 1.654 7.861   7.867   7.873   7.879   7.885   7.891   7.897   7.903   7.909   7.915   7.920   7.926   7.932   7.938   7.943   7.949   7.955   7.960   7.966   7.971   7.977   7.982   7.987   7.993   7.998   8.004   8.009   8.014   8.019   8.025   8.030   8.035   8.040   8.045   8.050   8.055   8.060   8.065   8.070   8.075   8.080   8.085   8.090   8.095   8.100   8.105   8.109   8.114   8.119   8.124   
height 1.655 7.862   7.868   7.874   7.880   7.886   7.892   7.898   7.904   7.910   7.916   7.922   7.928   7.933   7.939   7.945   7.950   7.956   7.961   7.967   7.973   7.978   7.983   7.989   7.994   8.000   8.005   8.010   8.016   8.021   8.026   8.031   8.036   8.042   8.047   8.052   8.057   8.062   8.067   8.072   8.077   8.082   8.087   8.092   8.096   8.101   8.106   8.111   8.116   8.120   8.125   
height 1.656 7.863   7.870   7.876   7.882   7.888   7.894   7.900   7.906   7.911   7.917   7.923   7.929   7.935   7.940   7.946   7.952   7.957   7.963   7.968   7.974   7.979   7.985   7.990   7.996   8.001   8.006   8.012   8.017   8.022   8.028   8.033   8.038   8.043   8.048   8.053   8.058   8.063   8.068   8.073   8.078   8.083   8.088   8.093   8.098   8.103   8.108   8.113   8.117   8.122   8.127   
height 1.657 7.865   7.871   7.877   7.883   7.889   7.895   7.901   7.907   7.913   7.919   7.924   7.930   7.936   7.942   7.947   7.953   7.959   7.964   7.970   7.975   7.981   7.986   7.992   7.997   8.003   8.008   8.013   8.019   8.024   8.029   8.034   8.039   8.045   8.050   8.055   8.060   8.065   8.070   8.075   8.080   8.085   8.090   8.095   8.100   8.105   8.109   8.114   8.119   8.124   8.128   
height 1.658 7.866   7.872   7.878   7.884   7.890   7.896   7.902   7.908   7.914   7.920   7.926   7.931   7.937   7.943   7.949   7.954   7.960   7.966   7.971   7.977   7.982   7.988   7.993   7.999   8.004   8.009   8.015   8.020   8.025   8.031   8.036   8.041   8.046   8.051   8.056   8.061   8.067   8.072   8.077   8.082   8.087   8.091   8.096   8.101   8.106   8.111   8.116   8.121   8.125   8.130   
height 1.659 7.867   7.873   7.879   7.885   7.891   7.897   7.903   7.909   7.915   7.921   7.927   7.933   7.939   7.944   7.950   7.956   7.961   7.967   7.973   7.978   7.984   7.989   7.995   8.000   8.005   8.011   8.016   8.021   8.027   8.032   8.037   8.042   8.048   8.053   8.058   8.063   8.068   8.073   8.078   8.083   8.088   8.093   8.098   8.103   8.108   8.113   8.117   8.122   8.127   8.132   
height 1.66 7.868   7.874   7.881   7.887   7.893   7.899   7.905   7.911   7.917   7.922   7.928   7.934   7.940   7.946   7.951   7.957   7.963   7.968   7.974   7.979   7.985   7.990   7.996   8.001   8.007   8.012   8.018   8.023   8.028   8.033   8.039   8.044   8.049   8.054   8.059   8.064   8.070   8.075   8.080   8.085   8.090   8.095   8.100   8.104   8.109   8.114   8.119   8.124   8.129   8.133   
height 1.661 7.869   7.876   7.882   7.888   7.894   7.900   7.906   7.912   7.918   7.924   7.930   7.935   7.941   7.947   7.953   7.958   7.964   7.970   7.975   7.981   7.986   7.992   7.997   8.003   8.008   8.014   8.019   8.024   8.030   8.035   8.040   8.045   8.051   8.056   8.061   8.066   8.071   8.076   8.081   8.086   8.091   8.096   8.101   8.106   8.111   8.116   8.121   8.125   8.130   8.135   
height 1.662 7.871   7.877   7.883   7.889   7.895   7.901   7.907   7.913   7.919   7.925   7.931   7.937   7.943   7.948   7.954   7.960   7.965   7.971   7.977   7.982   7.988   7.993   7.999   8.004   8.010   8.015   8.020   8.026   8.031   8.036   8.042   8.047   8.052   8.057   8.062   8.068   8.073   8.078   8.083   8.088   8.093   8.098   8.103   8.108   8.112   8.117   8.122   8.127   8.132   8.137   
height 1.663 7.872   7.878   7.884   7.890   7.896   7.903   7.909   7.914   7.920   7.926   7.932   7.938   7.944   7.950   7.955   7.961   7.967   7.972   7.978   7.984   7.989   7.995   8.000   8.006   8.011   8.017   8.022   8.027   8.033   8.038   8.043   8.048   8.054   8.059   8.064   8.069   8.074   8.079   8.084   8.089   8.094   8.099   8.104   8.109   8.114   8.119   8.124   8.129   8.133   8.138   
height 1.664 7.873   7.879   7.886   7.892   7.898   7.904   7.910   7.916   7.922   7.928   7.934   7.939   7.945   7.951   7.957   7.962   7.968   7.974   7.979   7.985   7.991   7.996   8.002   8.007   8.013   8.018   8.023   8.029   8.034   8.039   8.045   8.050   8.055   8.060   8.065   8.071   8.076   8.081   8.086   8.091   8.096   8.101   8.106   8.111   8.116   8.121   8.125   8.130   8.135   8.140   
height 1.665 7.874   7.881   7.887   7.893   7.899   7.905   7.911   7.917   7.923   7.929   7.935   7.941   7.947   7.952   7.958   7.964   7.970   7.975   7.981   7.986   7.992   7.998   8.003   8.009   8.014   8.019   8.025   8.030   8.036   8.041   8.046   8.051   8.057   8.062   8.067   8.072   8.077   8.082   8.087   8.092   8.098   8.102   8.107   8.112   8.117   8.122   8.127   8.132   8.137   8.142   
height 1.666 7.876   7.882   7.888   7.894   7.900   7.906   7.912   7.918   7.924   7.930   7.936   7.942   7.948   7.954   7.959   7.965   7.971   7.977   7.982   7.988   7.993   7.999   8.005   8.010   8.015   8.021   8.026   8.032   8.037   8.042   8.048   8.053   8.058   8.063   8.069   8.074   8.079   8.084   8.089   8.094   8.099   8.104   8.109   8.114   8.119   8.124   8.129   8.134   8.138   8.143   
height 1.667 7.877   7.883   7.889   7.895   7.902   7.908   7.914   7.920   7.926   7.932   7.938   7.943   7.949   7.955   7.961   7.967   7.972   7.978   7.984   7.989   7.995   8.000   8.006   8.011   8.017   8.022   8.028   8.033   8.039   8.044   8.049   8.054   8.060   8.065   8.070   8.075   8.080   8.085   8.091   8.096   8.101   8.106   8.111   8.116   8.121   8.125   8.130   8.135   8.140   8.145   
height 1.668 7.878   7.884   7.891   7.897   7.903   7.909   7.915   7.921   7.927   7.933   7.939   7.945   7.951   7.956   7.962   7.968   7.974   7.979   7.985   7.991   7.996   8.002   8.007   8.013   8.018   8.024   8.029   8.035   8.040   8.045   8.051   8.056   8.061   8.066   8.072   8.077   8.082   8.087   8.092   8.097   8.102   8.107   8.112   8.117   8.122   8.127   8.132   8.137   8.142   8.146   
height 1.669 7.879   7.886   7.892   7.898   7.904   7.910   7.916   7.922   7.928   7.934   7.940   7.946   7.952   7.958   7.964   7.969   7.975   7.981   7.986   7.992   7.998   8.003   8.009   8.014   8.020   8.025   8.031   8.036   8.042   8.047   8.052   8.057   8.063   8.068   8.073   8.078   8.083   8.089   8.094   8.099   8.104   8.109   8.114   8.119   8.124   8.129   8.134   8.138   8.143   8.148   
height 1.67 7.881   7.887   7.893   7.899   7.905   7.911   7.918   7.924   7.930   7.936   7.942   7.947   7.953   7.959   7.965   7.971   7.976   7.982   7.988   7.994   7.999   8.005   8.010   8.016   8.021   8.027   8.032   8.038   8.043   8.048   8.054   8.059   8.064   8.069   8.075   8.080   8.085   8.090   8.095   8.100   8.105   8.110   8.115   8.120   8.125   8.130   8.135   8.140   8.145   8.150   
height 1.671 7.882   7.888   7.894   7.900   7.907   7.913   7.919   7.925   7.931   7.937   7.943   7.949   7.955   7.960   7.966   7.972   7.978   7.984   7.989   7.995   8.001   8.006   8.012   8.017   8.023   8.028   8.034   8.039   8.044   8.050   8.055   8.060   8.066   8.071   8.076   8.081   8.087   8.092   8.097   8.102   8.107   8.112   8.117   8.122   8.127   8.132   8.137   8.142   8.147   8.151   
height 1.672 7.883   7.889   7.896   7.902   7.908   7.914   7.920   7.926   7.932   7.938   7.944   7.950   7.956   7.962   7.968   7.973   7.979   7.985   7.991   7.996   8.002   8.008   8.013   8.019   8.024   8.030   8.035   8.041   8.046   8.051   8.057   8.062   8.067   8.073   8.078   8.083   8.088   8.093   8.098   8.104   8.109   8.114   8.119   8.124   8.129   8.134   8.138   8.143   8.148   8.153   
height 1.673 7.884   7.891   7.897   7.903   7.909   7.915   7.921   7.928   7.934   7.940   7.946   7.951   7.957   7.963   7.969   7.975   7.981   7.986   7.992   7.998   8.003   8.009   8.015   8.020   8.026   8.031   8.037   8.042   8.047   8.053   8.058   8.064   8.069   8.074   8.079   8.085   8.090   8.095   8.100   8.105   8.110   8.115   8.120   8.125   8.130   8.135   8.140   8.145   8.150   8.155   
height 1.674 7.886   7.892   7.898   7.904   7.910   7.917   7.923   7.929   7.935   7.941   7.947   7.953   7.959   7.965   7.970   7.976   7.982   7.988   7.993   7.999   8.005   8.010   8.016   8.022   8.027   8.033   8.038   8.044   8.049   8.054   8.060   8.065   8.070   8.076   8.081   8.086   8.091   8.096   8.102   8.107   8.112   8.117   8.122   8.127   8.132   8.137   8.142   8.147   8.152   8.156   
height 1.675 7.887   7.893   7.899   7.906   7.912   7.918   7.924   7.930   7.936   7.942   7.948   7.954   7.960   7.966   7.972   7.978   7.983   7.989   7.995   8.001   8.006   8.012   8.017   8.023   8.029   8.034   8.040   8.045   8.050   8.056   8.061   8.067   8.072   8.077   8.082   8.088   8.093   8.098   8.103   8.108   8.113   8.118   8.123   8.129   8.133   8.138   8.143   8.148   8.153   8.158   
height 1.676 7.888   7.894   7.901   7.907   7.913   7.919   7.925   7.931   7.938   7.944   7.950   7.956   7.961   7.967   7.973   7.979   7.985   7.991   7.996   8.002   8.008   8.013   8.019   8.025   8.030   8.036   8.041   8.047   8.052   8.057   8.063   8.068   8.073   8.079   8.084   8.089   8.094   8.100   8.105   8.110   8.115   8.120   8.125   8.130   8.135   8.140   8.145   8.150   8.155   8.160   
height 1.677 7.889   7.896   7.902   7.908   7.914   7.921   7.927   7.933   7.939   7.945   7.951   7.957   7.963   7.969   7.975   7.980   7.986   7.992   7.998   8.003   8.009   8.015   8.020   8.026   8.032   8.037   8.043   8.048   8.053   8.059   8.064   8.070   8.075   8.080   8.086   8.091   8.096   8.101   8.106   8.111   8.117   8.122   8.127   8.132   8.137   8.142   8.147   8.152   8.157   8.161   
height 1.678 7.891   7.897   7.903   7.909   7.916   7.922   7.928   7.934   7.940   7.946   7.952   7.958   7.964   7.970   7.976   7.982   7.988   7.993   7.999   8.005   8.011   8.016   8.022   8.027   8.033   8.039   8.044   8.050   8.055   8.060   8.066   8.071   8.076   8.082   8.087   8.092   8.098   8.103   8.108   8.113   8.118   8.123   8.128   8.133   8.138   8.143   8.148   8.153   8.158   8.163   
height 1.679 7.892   7.898   7.904   7.911   7.917   7.923   7.929   7.935   7.942   7.948   7.954   7.960   7.966   7.971   7.977   7.983   7.989   7.995   8.001   8.006   8.012   8.018   8.023   8.029   8.034   8.040   8.046   8.051   8.057   8.062   8.067   8.073   8.078   8.083   8.089   8.094   8.099   8.104   8.110   8.115   8.120   8.125   8.130   8.135   8.140   8.145   8.150   8.155   8.160   8.165   
minimum volume bound = 7.730at (a,c)= (1.3 1.524)

==> anc/145_15.txt <==
height 1.45 8.122   8.124   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.451 8.124   8.126   8.128   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.452 8.125   8.127   8.129   8.131   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.453 8.126   8.128   8.131   8.133   8.135   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.454 8.128   8.130   8.132   8.134   8.136   8.138   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.455 8.129   8.131   8.133   8.135   8.138   8.140   8.142   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.456 8.130   8.133   8.135   8.137   8.139   8.141   8.143   8.145   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.457 8.132   8.134   8.136   8.138   8.140   8.143   8.145   8.147   8.149   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.458 8.133   8.135   8.138   8.140   8.142   8.144   8.146   8.148   8.150   8.152   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.459 8.135   8.137   8.139   8.141   8.143   8.145   8.147   8.150   8.152   8.154   8.156   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.46 8.136   8.138   8.140   8.143   8.145   8.147   8.149   8.151   8.153   8.155   8.157   8.159   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.461 8.138   8.140   8.142   8.144   8.146   8.148   8.150   8.152   8.155   8.157   8.159   8.161   8.163   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.462 8.139   8.141   8.143   8.145   8.148   8.150   8.152   8.154   8.156   8.158   8.160   8.162   8.164   8.166   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.463 8.140   8.143   8.145   8.147   8.149   8.151   8.153   8.155   8.157   8.160   8.162   8.164   8.166   8.168   8.170   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.464 8.142   8.144   8.146   8.148   8.150   8.153   8.155   8.157   8.159   8.161   8.163   8.165   8.167   8.169   8.172   8.174   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.465 8.143   8.145   8.148   8.150   8.152   8.154   8.156   8.158   8.160   8.163   8.165   8.167   8.169   8.171   8.173   8.175   8.177   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.466 8.145   8.147   8.149   8.151   8.153   8.156   8.158   8.160   8.162   8.164   8.166   8.168   8.170   8.172   8.175   8.177   8.179   8.181   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.467 8.146   8.148   8.151   8.153   8.155   8.157   8.159   8.161   8.163   8.166   8.168   8.170   8.172   8.174   8.176   8.178   8.180   8.182   8.184   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.468 8.148   8.150   8.152   8.154   8.156   8.159   8.161   8.163   8.165   8.167   8.169   8.171   8.173   8.176   8.178   8.180   8.182   8.184   8.186   8.188   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.469 8.149   8.151   8.153   8.156   8.158   8.160   8.162   8.164   8.166   8.169   8.171   8.173   8.175   8.177   8.179   8.181   8.183   8.185   8.188   8.190   8.192   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.47 8.151   8.153   8.155   8.157   8.159   8.162   8.164   8.166   8.168   8.170   8.172   8.174   8.177   8.179   8.181   8.183   8.185   8.187   8.189   8.191   8.193   8.195   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.471 8.152   8.154   8.156   8.159   8.161   8.163   8.165   8.167   8.170   8.172   8.174   8.176   8.178   8.180   8.182   8.184   8.186   8.189   8.191   8.193   8.195   8.197   8.199   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.472 8.154   8.156   8.158   8.160   8.162   8.165   8.167   8.169   8.171   8.173   8.175   8.177   8.180   8.182   8.184   8.186   8.188   8.190   8.192   8.194   8.196   8.198   8.201   8.203   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.473 8.155   8.157   8.160   8.162   8.164   8.166   8.168   8.170   8.173   8.175   8.177   8.179   8.181   8.183   8.185   8.188   8.190   8.192   8.194   8.196   8.198   8.200   8.202   8.204   8.206   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.474 8.157   8.159   8.161   8.163   8.165   8.168   8.170   8.172   8.174   8.176   8.178   8.181   8.183   8.185   8.187   8.189   8.191   8.193   8.195   8.197   8.200   8.202   8.204   8.206   8.208   8.210   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.475 8.158   8.160   8.163   8.165   8.167   8.169   8.171   8.174   8.176   8.178   8.180   8.182   8.184   8.186   8.189   8.191   8.193   8.195   8.197   8.199   8.201   8.203   8.205   8.207   8.209   8.211   8.214   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.476 8.160   8.162   8.164   8.166   8.169   8.171   8.173   8.175   8.177   8.179   8.182   8.184   8.186   8.188   8.190   8.192   8.194   8.196   8.199   8.201   8.203   8.205   8.207   8.209   8.211   8.213   8.215   8.217   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.477 8.161   8.163   8.166   8.168   8.170   8.172   8.174   8.177   8.179   8.181   8.183   8.185   8.187   8.190   8.192   8.194   8.196   8.198   8.200   8.202   8.204   8.206   8.209   8.211   8.213   8.215   8.217   8.219   8.221   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.478 8.163   8.165   8.167   8.169   8.172   8.174   8.176   8.178   8.180   8.183   8.185   8.187   8.189   8.191   8.193   8.195   8.198   8.200   8.202   8.204   8.206   8.208   8.210   8.212   8.214   8.216   8.218   8.221   8.223   8.225   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.479 8.164   8.166   8.169   8.171   8.173   8.175   8.178   8.180   8.182   8.184   8.186   8.188   8.191   8.193   8.195   8.197   8.199   8.201   8.203   8.206   8.208   8.210   8.212   8.214   8.216   8.218   8.220   8.222   8.224   8.226   8.228   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.48 8.166   8.168   8.170   8.173   8.175   8.177   8.179   8.181   8.184   8.186   8.188   8.190   8.192   8.194   8.197   8.199   8.201   8.203   8.205   8.207   8.209   8.211   8.213   8.216   8.218   8.220   8.222   8.224   8.226   8.228   8.230   8.232   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.481 8.167   8.170   8.172   8.174   8.176   8.179   8.181   8.183   8.185   8.187   8.190   8.192   8.194   8.196   8.198   8.200   8.202   8.205   8.207   8.209   8.211   8.213   8.215   8.217   8.219   8.221   8.223   8.226   8.228   8.230   8.232   8.234   8.236   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.482 8.169   8.171   8.173   8.176   8.178   8.180   8.182   8.185   8.187   8.189   8.191   8.193   8.195   8.198   8.200   8.202   8.204   8.206   8.208   8.210   8.213   8.215   8.217   8.219   8.221   8.223   8.225   8.227   8.229   8.231   8.233   8.235   8.237   8.239   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.483 8.170   8.173   8.175   8.177   8.179   8.182   8.184   8.186   8.188   8.191   8.193   8.195   8.197   8.199   8.201   8.204   8.206   8.208   8.210   8.212   8.214   8.216   8.218   8.221   8.223   8.225   8.227   8.229   8.231   8.233   8.235   8.237   8.239   8.241   8.243   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.484 8.172   8.174   8.177   8.179   8.181   8.183   8.186   8.188   8.190   8.192   8.194   8.197   8.199   8.201   8.203   8.205   8.207   8.209   8.212   8.214   8.216   8.218   8.220   8.222   8.224   8.226   8.228   8.231   8.233   8.235   8.237   8.239   8.241   8.243   8.245   8.247   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.485 8.174   8.176   8.178   8.180   8.183   8.185   8.187   8.189   8.192   8.194   8.196   8.198   8.200   8.203   8.205   8.207   8.209   8.211   8.213   8.215   8.218   8.220   8.222   8.224   8.226   8.228   8.230   8.232   8.234   8.236   8.238   8.241   8.243   8.245   8.247   8.249   8.251   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.486 8.175   8.178   8.180   8.182   8.184   8.187   8.189   8.191   8.193   8.195   8.198   8.200   8.202   8.204   8.206   8.209   8.211   8.213   8.215   8.217   8.219   8.221   8.223   8.226   8.228   8.230   8.232   8.234   8.236   8.238   8.240   8.242   8.244   8.246   8.248   8.250   8.252   8.254   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.487 8.177   8.179   8.181   8.184   8.186   8.188   8.190   8.193   8.195   8.197   8.199   8.201   8.204   8.206   8.208   8.210   8.212   8.214   8.217   8.219   8.221   8.223   8.225   8.227   8.229   8.231   8.234   8.236   8.238   8.240   8.242   8.244   8.246   8.248   8.250   8.252   8.254   8.256   8.258   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.488 8.178   8.181   8.183   8.185   8.188   8.190   8.192   8.194   8.196   8.199   8.201   8.203   8.205   8.207   8.210   8.212   8.214   8.216   8.218   8.220   8.223   8.225   8.227   8.229   8.231   8.233   8.235   8.237   8.239   8.242   8.244   8.246   8.248   8.250   8.252   8.254   8.256   8.258   8.260   8.262   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.489 8.180   8.182   8.185   8.187   8.189   8.191   8.194   8.196   8.198   8.200   8.203   8.205   8.207   8.209   8.211   8.214   8.216   8.218   8.220   8.222   8.224   8.226   8.229   8.231   8.233   8.235   8.237   8.239   8.241   8.243   8.245   8.247   8.249   8.252   8.254   8.256   8.258   8.260   8.262   8.264   8.266   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.49 8.182   8.184   8.186   8.188   8.191   8.193   8.195   8.198   8.200   8.202   8.204   8.206   8.209   8.211   8.213   8.215   8.217   8.220   8.222   8.224   8.226   8.228   8.230   8.232   8.235   8.237   8.239   8.241   8.243   8.245   8.247   8.249   8.251   8.253   8.255   8.257   8.259   8.261   8.264   8.266   8.268   8.270   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.491 8.183   8.186   8.188   8.190   8.192   8.195   8.197   8.199   8.201   8.204   8.206   8.208   8.210   8.212   8.215   8.217   8.219   8.221   8.223   8.226   8.228   8.230   8.232   8.234   8.236   8.238   8.240   8.243   8.245   8.247   8.249   8.251   8.253   8.255   8.257   8.259   8.261   8.263   8.265   8.267   8.269   8.271   8.273   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.492 8.185   8.187   8.189   8.192   8.194   8.196   8.199   8.201   8.203   8.205   8.208   8.210   8.212   8.214   8.216   8.219   8.221   8.223   8.225   8.227   8.229   8.232   8.234   8.236   8.238   8.240   8.242   8.244   8.246   8.248   8.251   8.253   8.255   8.257   8.259   8.261   8.263   8.265   8.267   8.269   8.271   8.273   8.275   8.277   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.493 8.187   8.189   8.191   8.193   8.196   8.198   8.200   8.202   8.205   8.207   8.209   8.211   8.214   8.216   8.218   8.220   8.222   8.225   8.227   8.229   8.231   8.233   8.235   8.238   8.240   8.242   8.244   8.246   8.248   8.250   8.252   8.254   8.257   8.259   8.261   8.263   8.265   8.267   8.269   8.271   8.273   8.275   8.277   8.279   8.281   OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.494 8.188   8.190   8.193   8.195   8.197   8.200   8.202   8.204   8.206   8.209   8.211   8.213   8.215   8.218   8.220   8.222   8.224   8.226   8.229   8.231   8.233   8.235   8.237   8.239   8.241   8.244   8.246   8.248   8.250   8.252   8.254   8.256   8.258   8.260   8.262   8.264   8.267   8.269   8.271   8.273   8.275   8.277   8.279   8.281   8.283   8.285   OutofR  OutofR  OutofR  OutofR  
height 1.495 8.190   8.192   8.194   8.197   8.199   8.201   8.204   8.206   8.208   8.210   8.213   8.215   8.217   8.219   8.221   8.224   8.226   8.228   8.230   8.232   8.235   8.237   8.239   8.241   8.243   8.245   8.247   8.250   8.252   8.254   8.256   8.258   8.260   8.262   8.264   8.266   8.268   8.270   8.272   8.274   8.277   8.279   8.281   8.283   8.285   8.287   8.289   OutofR  OutofR  OutofR  
height 1.496 8.191   8.194   8.196   8.198   8.201   8.203   8.205   8.207   8.210   8.212   8.214   8.216   8.219   8.221   8.223   8.225   8.228   8.230   8.232   8.234   8.236   8.238   8.241   8.243   8.245   8.247   8.249   8.251   8.253   8.256   8.258   8.260   8.262   8.264   8.266   8.268   8.270   8.272   8.274   8.276   8.278   8.280   8.282   8.284   8.286   8.288   8.290   8.292   OutofR  OutofR  
height 1.497 8.193   8.195   8.198   8.200   8.202   8.205   8.207   8.209   8.211   8.214   8.216   8.218   8.220   8.223   8.225   8.227   8.229   8.231   8.234   8.236   8.238   8.240   8.242   8.245   8.247   8.249   8.251   8.253   8.255   8.257   8.259   8.262   8.264   8.266   8.268   8.270   8.272   8.274   8.276   8.278   8.280   8.282   8.284   8.286   8.288   8.290   8.292   8.294   8.296   OutofR  
height 1.498 8.195   8.197   8.199   8.202   8.204   8.206   8.209   8.211   8.213   8.215   8.218   8.220   8.222   8.224   8.227   8.229   8.231   8.233   8.235   8.238   8.240   8.242   8.244   8.246   8.248   8.251   8.253   8.255   8.257   8.259   8.261   8.263   8.265   8.268   8.270   8.272   8.274   8.276   8.278   8.280   8.282   8.284   8.286   8.288   8.290   8.292   8.294   8.296   8.298   8.300   
height 1.499 8.196   8.199   8.201   8.203   8.206   8.208   8.210   8.213   8.215   8.217   8.219   8.222   8.224   8.226   8.228   8.231   8.233   8.235   8.237   8.239   8.242   8.244   8.246   8.248   8.250   8.252   8.254   8.257   8.259   8.261   8.263   8.265   8.267   8.269   8.271   8.273   8.276   8.278   8.280   8.282   8.284   8.286   8.288   8.290   8.292   8.294   8.296   8.298   8.300   8.302   
height 1.5 8.198   8.200   8.203   8.205   8.207   8.210   8.212   8.214   8.217   8.219   8.221   8.223   8.226   8.228   8.230   8.232   8.234   8.237   8.239   8.241   8.243   8.245   8.248   8.250   8.252   8.254   8.256   8.258   8.261   8.263   8.265   8.267   8.269   8.271   8.273   8.275   8.277   8.279   8.282   8.284   8.286   8.288   8.290   8.292   8.294   8.296   8.298   8.300   8.302   8.304   
height 1.501 8.200   8.202   8.204   8.207   8.209   8.211   8.214   8.216   8.218   8.221   8.223   8.225   8.227   8.230   8.232   8.234   8.236   8.238   8.241   8.243   8.245   8.247   8.249   8.252   8.254   8.256   8.258   8.260   8.262   8.264   8.267   8.269   8.271   8.273   8.275   8.277   8.279   8.281   8.283   8.285   8.287   8.290   8.292   8.294   8.296   8.298   8.300   8.302   8.304   8.306   
height 1.502 8.201   8.204   8.206   8.208   8.211   8.213   8.215   8.218   8.220   8.222   8.225   8.227   8.229   8.231   8.234   8.236   8.238   8.240   8.242   8.245   8.247   8.249   8.251   8.253   8.256   8.258   8.260   8.262   8.264   8.266   8.268   8.271   8.273   8.275   8.277   8.279   8.281   8.283   8.285   8.287   8.289   8.291   8.293   8.295   8.298   8.300   8.302   8.304   8.306   8.308   
height 1.503 8.203   8.205   8.208   8.210   8.212   8.215   8.217   8.219   8.222   8.224   8.226   8.229   8.231   8.233   8.235   8.238   8.240   8.242   8.244   8.246   8.249   8.251   8.253   8.255   8.257   8.259   8.262   8.264   8.266   8.268   8.270   8.272   8.274   8.277   8.279   8.281   8.283   8.285   8.287   8.289   8.291   8.293   8.295   8.297   8.299   8.301   8.303   8.305   8.307   8.309   
height 1.504 8.205   8.207   8.210   8.212   8.214   8.217   8.219   8.221   8.223   8.226   8.228   8.230   8.233   8.235   8.237   8.239   8.242   8.244   8.246   8.248   8.250   8.253   8.255   8.257   8.259   8.261   8.263   8.266   8.268   8.270   8.272   8.274   8.276   8.278   8.281   8.283   8.285   8.287   8.289   8.291   8.293   8.295   8.297   8.299   8.301   8.303   8.305   8.307   8.309   8.311   
height 1.505 8.207   8.209   8.211   8.214   8.216   8.218   8.221   8.223   8.225   8.227   8.230   8.232   8.234   8.237   8.239   8.241   8.243   8.246   8.248   8.250   8.252   8.254   8.257   8.259   8.261   8.263   8.265   8.267   8.270   8.272   8.274   8.276   8.278   8.280   8.282   8.284   8.287   8.289   8.291   8.293   8.295   8.297   8.299   8.301   8.303   8.305   8.307   8.309   8.311   8.313   
height 1.506 8.208   8.211   8.213   8.215   8.218   8.220   8.222   8.225   8.227   8.229   8.231   8.234   8.236   8.238   8.241   8.243   8.245   8.247   8.250   8.252   8.254   8.256   8.258   8.261   8.263   8.265   8.267   8.269   8.271   8.274   8.276   8.278   8.280   8.282   8.284   8.286   8.288   8.291   8.293   8.295   8.297   8.299   8.301   8.303   8.305   8.307   8.309   8.311   8.313   8.315   
height 1.507 8.210   8.212   8.215   8.217   8.219   8.222   8.224   8.226   8.229   8.231   8.233   8.236   8.238   8.240   8.242   8.245   8.247   8.249   8.251   8.254   8.256   8.258   8.260   8.262   8.265   8.267   8.269   8.271   8.273   8.275   8.278   8.280   8.282   8.284   8.286   8.288   8.290   8.292   8.294   8.297   8.299   8.301   8.303   8.305   8.307   8.309   8.311   8.313   8.315   8.317   
height 1.508 8.212   8.214   8.216   8.219   8.221   8.223   8.226   8.228   8.230   8.233   8.235   8.237   8.240   8.242   8.244   8.246   8.249   8.251   8.253   8.255   8.258   8.260   8.262   8.264   8.266   8.269   8.271   8.273   8.275   8.277   8.279   8.282   8.284   8.286   8.288   8.290   8.292   8.294   8.296   8.298   8.301   8.303   8.305   8.307   8.309   8.311   8.313   8.315   8.317   8.319   
height 1.509 8.213   8.216   8.218   8.220   8.223   8.225   8.228   8.230   8.232   8.234   8.237   8.239   8.241   8.244   8.246   8.248   8.250   8.253   8.255   8.257   8.259   8.262   8.264   8.266   8.268   8.270   8.273   8.275   8.277   8.279   8.281   8.283   8.286   8.288   8.290   8.292   8.294   8.296   8.298   8.300   8.302   8.304   8.307   8.309   8.311   8.313   8.315   8.317   8.319   8.321   
height 1.51 8.215   8.217   8.220   8.222   8.225   8.227   8.229   8.232   8.234   8.236   8.239   8.241   8.243   8.245   8.248   8.250   8.252   8.254   8.257   8.259   8.261   8.263   8.266   8.268   8.270   8.272   8.274   8.277   8.279   8.281   8.283   8.285   8.287   8.290   8.292   8.294   8.296   8.298   8.300   8.302   8.304   8.306   8.308   8.311   8.313   8.315   8.317   8.319   8.321   8.323   
height 1.511 8.217   8.219   8.222   8.224   8.226   8.229   8.231   8.233   8.236   8.238   8.240   8.243   8.245   8.247   8.249   8.252   8.254   8.256   8.259   8.261   8.263   8.265   8.267   8.270   8.272   8.274   8.276   8.278   8.281   8.283   8.285   8.287   8.289   8.291   8.294   8.296   8.298   8.300   8.302   8.304   8.306   8.308   8.310   8.312   8.314   8.317   8.319   8.321   8.323   8.325   
height 1.512 8.219   8.221   8.223   8.226   8.228   8.230   8.233   8.235   8.237   8.240   8.242   8.244   8.247   8.249   8.251   8.254   8.256   8.258   8.260   8.263   8.265   8.267   8.269   8.271   8.274   8.276   8.278   8.280   8.282   8.285   8.287   8.289   8.291   8.293   8.295   8.298   8.300   8.302   8.304   8.306   8.308   8.310   8.312   8.314   8.316   8.318   8.321   8.323   8.325   8.327   
height 1.513 8.220   8.223   8.225   8.227   8.230   8.232   8.235   8.237   8.239   8.242   8.244   8.246   8.248   8.251   8.253   8.255   8.258   8.260   8.262   8.264   8.267   8.269   8.271   8.273   8.276   8.278   8.280   8.282   8.284   8.286   8.289   8.291   8.293   8.295   8.297   8.299   8.302   8.304   8.306   8.308   8.310   8.312   8.314   8.316   8.318   8.320   8.322   8.325   8.327   8.329   
height 1.514 8.222   8.224   8.227   8.229   8.232   8.234   8.236   8.239   8.241   8.243   8.246   8.248   8.250   8.253   8.255   8.257   8.259   8.262   8.264   8.266   8.268   8.271   8.273   8.275   8.277   8.280   8.282   8.284   8.286   8.288   8.291   8.293   8.295   8.297   8.299   8.301   8.303   8.306   8.308   8.310   8.312   8.314   8.316   8.318   8.320   8.322   8.324   8.326   8.329   8.331   
height 1.515 8.224   8.226   8.229   8.231   8.233   8.236   8.238   8.240   8.243   8.245   8.247   8.250   8.252   8.254   8.257   8.259   8.261   8.264   8.266   8.268   8.270   8.273   8.275   8.277   8.279   8.281   8.284   8.286   8.288   8.290   8.292   8.295   8.297   8.299   8.301   8.303   8.305   8.307   8.310   8.312   8.314   8.316   8.318   8.320   8.322   8.324   8.326   8.328   8.330   8.333   
height 1.516 8.226   8.228   8.230   8.233   8.235   8.238   8.240   8.242   8.245   8.247   8.249   8.252   8.254   8.256   8.258   8.261   8.263   8.265   8.268   8.270   8.272   8.274   8.277   8.279   8.281   8.283   8.286   8.288   8.290   8.292   8.294   8.296   8.299   8.301   8.303   8.305   8.307   8.309   8.311   8.314   8.316   8.318   8.320   8.322   8.324   8.326   8.328   8.330   8.332   8.334   
height 1.517 8.227   8.230   8.232   8.235   8.237   8.239   8.242   8.244   8.246   8.249   8.251   8.253   8.256   8.258   8.260   8.263   8.265   8.267   8.269   8.272   8.274   8.276   8.278   8.281   8.283   8.285   8.287   8.290   8.292   8.294   8.296   8.298   8.301   8.303   8.305   8.307   8.309   8.311   8.313   8.316   8.318   8.320   8.322   8.324   8.326   8.328   8.330   8.332   8.334   8.336   
height 1.518 8.229   8.232   8.234   8.236   8.239   8.241   8.243   8.246   8.248   8.251   8.253   8.255   8.258   8.260   8.262   8.264   8.267   8.269   8.271   8.274   8.276   8.278   8.280   8.283   8.285   8.287   8.289   8.291   8.294   8.296   8.298   8.300   8.302   8.305   8.307   8.309   8.311   8.313   8.315   8.317   8.320   8.322   8.324   8.326   8.328   8.330   8.332   8.334   8.336   8.338   
height 1.519 8.231   8.233   8.236   8.238   8.240   8.243   8.245   8.248   8.250   8.252   8.255   8.257   8.259   8.262   8.264   8.266   8.269   8.271   8.273   8.275   8.278   8.280   8.282   8.284   8.287   8.289   8.291   8.293   8.296   8.298   8.300   8.302   8.304   8.306   8.309   8.311   8.313   8.315   8.317   8.319   8.322   8.324   8.326   8.328   8.330   8.332   8.334   8.336   8.338   8.340   
minimum full volume bound = 8.122at (a,c)=1.451.45

==> anc/14_145.txt <==
height 1.433 7.990   7.992   7.995   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.434 7.991   7.993   7.996   7.998   8.000   8.003   8.005   8.008   8.010   8.012   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.435 7.992   7.994   7.997   7.999   8.001   8.004   8.006   8.009   8.011   8.013   8.016   8.018   8.020   8.023   8.025   8.027   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.436 7.993   7.995   7.998   8.000   8.002   8.005   8.007   8.010   8.012   8.014   8.017   8.019   8.021   8.024   8.026   8.028   8.031   8.033   8.035   8.037   8.040   8.042   8.044   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.437 7.994   7.996   7.999   8.001   8.003   8.006   8.008   8.011   8.013   8.015   8.018   8.020   8.022   8.025   8.027   8.029   8.032   8.034   8.036   8.039   8.041   8.043   8.045   8.048   8.050   8.052   8.054   8.057   8.059   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.438 7.995   7.997   8.000   8.002   8.004   8.007   8.009   8.012   8.014   8.016   8.019   8.021   8.023   8.026   8.028   8.030   8.033   8.035   8.037   8.040   8.042   8.044   8.046   8.049   8.051   8.053   8.055   8.058   8.060   8.062   8.064   8.067   8.069   8.071   8.073   8.075   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.439 7.996   7.998   8.001   8.003   8.005   8.008   8.010   8.013   8.015   8.017   8.020   8.022   8.024   8.027   8.029   8.032   8.034   8.036   8.038   8.041   8.043   8.045   8.048   8.050   8.052   8.054   8.057   8.059   8.061   8.063   8.065   8.068   8.070   8.072   8.074   8.076   8.079   8.081   8.083   8.085   8.087   8.089   OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  OutofR  
height 1.44 7.997   7.999   8.002   8.004   8.006   8.009   8.011   8.014   8.016   8.018   8.021   8.023   8.026   8.028   8.030   8.033   8.035   8.037   8.040   8.042   8.044   8.046   8.049   8.051   8.053   8.055   8.058   8.060   8.062   8.064   8.067   8.069   8.071   8.073   8.075   8.078   8.080   8.082   8.084   8.086   8.088   8.090   8.093   8.095   8.097   8.099   8.101   8.103   8.105   OutofR  
height 1.441 7.998   8.000   8.003   8.005   8.007   8.010   8.012   8.015   8.017   8.019   8.022   8.024   8.027   8.029   8.031   8.034   8.036   8.038   8.041   8.043   8.045   8.048   8.050   8.052   8.054   8.057   8.059   8.061   8.063   8.066   8.068   8.070   8.072   8.074   8.077   8.079   8.081   8.083   8.085   8.087   8.090   8.092   8.094   8.096   8.098   8.100   8.102   8.104   8.106   8.109   
height 1.442 7.999   8.001   8.004   8.006   8.008   8.011   8.013   8.016   8.018   8.021   8.023   8.025   8.028   8.030   8.032   8.035   8.037   8.039   8.042   8.044   8.046   8.049   8.051   8.053   8.055   8.058   8.060   8.062   8.064   8.067   8.069   8.071   8.073   8.076   8.078   8.080   8.082   8.084   8.086   8.089   8.091   8.093   8.095   8.097   8.099   8.101   8.104   8.106   8.108   8.110   
height 1.443 8.000   8.002   8.005   8.007   8.010   8.012   8.014   8.017   8.019   8.022   8.024   8.026   8.029   8.031   8.034   8.036   8.038   8.041   8.043   8.045   8.047   8.050   8.052   8.054   8.057   8.059   8.061   8.063   8.066   8.068   8.070   8.072   8.075   8.077   8.079   8.081   8.083   8.086   8.088   8.090   8.092   8.094   8.096   8.098   8.101   8.103   8.105   8.107   8.109   8.111   
height 1.444 8.001   8.003   8.006   8.008   8.011   8.013   8.015   8.018   8.020   8.023   8.025   8.027   8.030   8.032   8.035   8.037   8.039   8.042   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.060   8.062   8.065   8.067   8.069   8.071   8.074   8.076   8.078   8.080   8.082   8.085   8.087   8.089   8.091   8.093   8.095   8.098   8.100   8.102   8.104   8.106   8.108   8.110   8.112   
height 1.445 8.002   8.004   8.007   8.009   8.012   8.014   8.017   8.019   8.021   8.024   8.026   8.029   8.031   8.033   8.036   8.038   8.040   8.043   8.045   8.047   8.050   8.052   8.054   8.057   8.059   8.061   8.064   8.066   8.068   8.070   8.073   8.075   8.077   8.079   8.081   8.084   8.086   8.088   8.090   8.092   8.094   8.097   8.099   8.101   8.103   8.105   8.107   8.109   8.112   8.114   
height 1.446 8.003   8.005   8.008   8.010   8.013   8.015   8.018   8.020   8.022   8.025   8.027   8.030   8.032   8.034   8.037   8.039   8.042   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.060   8.062   8.065   8.067   8.069   8.071   8.074   8.076   8.078   8.080   8.083   8.085   8.087   8.089   8.091   8.094   8.096   8.098   8.100   8.102   8.104   8.106   8.109   8.111   8.113   8.115   
height 1.447 8.004   8.006   8.009   8.011   8.014   8.016   8.019   8.021   8.024   8.026   8.028   8.031   8.033   8.036   8.038   8.040   8.043   8.045   8.047   8.050   8.052   8.054   8.057   8.059   8.061   8.064   8.066   8.068   8.070   8.073   8.075   8.077   8.079   8.082   8.084   8.086   8.088   8.090   8.093   8.095   8.097   8.099   8.101   8.103   8.106   8.108   8.110   8.112   8.114   8.116   
height 1.448 8.005   8.007   8.010   8.012   8.015   8.017   8.020   8.022   8.025   8.027   8.030   8.032   8.034   8.037   8.039   8.042   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.060   8.063   8.065   8.067   8.069   8.072   8.074   8.076   8.078   8.081   8.083   8.085   8.087   8.090   8.092   8.094   8.096   8.098   8.100   8.103   8.105   8.107   8.109   8.111   8.113   8.115   8.118   
height 1.449 8.006   8.008   8.011   8.013   8.016   8.018   8.021   8.023   8.026   8.028   8.031   8.033   8.035   8.038   8.040   8.043   8.045   8.047   8.050   8.052   8.054   8.057   8.059   8.061   8.064   8.066   8.068   8.071   8.073   8.075   8.077   8.080   8.082   8.084   8.086   8.089   8.091   8.093   8.095   8.097   8.100   8.102   8.104   8.106   8.108   8.110   8.112   8.115   8.117   8.119   
height 1.45 8.007   8.010   8.012   8.015   8.017   8.020   8.022   8.024   8.027   8.029   8.032   8.034   8.037   8.039   8.041   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.060   8.063   8.065   8.067   8.070   8.072   8.074   8.076   8.079   8.081   8.083   8.085   8.088   8.090   8.092   8.094   8.096   8.099   8.101   8.103   8.105   8.107   8.110   8.112   8.114   8.116   8.118   8.120   
height 1.451 8.008   8.011   8.013   8.016   8.018   8.021   8.023   8.026   8.028   8.030   8.033   8.035   8.038   8.040   8.043   8.045   8.047   8.050   8.052   8.054   8.057   8.059   8.062   8.064   8.066   8.068   8.071   8.073   8.075   8.078   8.080   8.082   8.084   8.087   8.089   8.091   8.093   8.096   8.098   8.100   8.102   8.104   8.107   8.109   8.111   8.113   8.115   8.117   8.119   8.122   
height 1.452 8.009   8.012   8.014   8.017   8.019   8.022   8.024   8.027   8.029   8.032   8.034   8.037   8.039   8.041   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.060   8.063   8.065   8.067   8.070   8.072   8.074   8.077   8.079   8.081   8.083   8.086   8.088   8.090   8.092   8.095   8.097   8.099   8.101   8.103   8.106   8.108   8.110   8.112   8.114   8.116   8.119   8.121   8.123   
height 1.453 8.010   8.013   8.015   8.018   8.020   8.023   8.025   8.028   8.030   8.033   8.035   8.038   8.040   8.043   8.045   8.047   8.050   8.052   8.055   8.057   8.059   8.062   8.064   8.066   8.069   8.071   8.073   8.076   8.078   8.080   8.082   8.085   8.087   8.089   8.091   8.094   8.096   8.098   8.100   8.103   8.105   8.107   8.109   8.111   8.113   8.116   8.118   8.120   8.122   8.124   
height 1.454 8.011   8.014   8.016   8.019   8.022   8.024   8.027   8.029   8.031   8.034   8.036   8.039   8.041   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.060   8.063   8.065   8.068   8.070   8.072   8.074   8.077   8.079   8.081   8.084   8.086   8.088   8.090   8.093   8.095   8.097   8.099   8.102   8.104   8.106   8.108   8.110   8.113   8.115   8.117   8.119   8.121   8.123   8.126   
height 1.455 8.013   8.015   8.018   8.020   8.023   8.025   8.028   8.030   8.033   8.035   8.038   8.040   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.059   8.062   8.064   8.066   8.069   8.071   8.073   8.076   8.078   8.080   8.083   8.085   8.087   8.090   8.092   8.094   8.096   8.099   8.101   8.103   8.105   8.107   8.110   8.112   8.114   8.116   8.118   8.121   8.123   8.125   8.127   
height 1.456 8.014   8.016   8.019   8.021   8.024   8.026   8.029   8.031   8.034   8.036   8.039   8.041   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.061   8.063   8.065   8.068   8.070   8.072   8.075   8.077   8.079   8.082   8.084   8.086   8.089   8.091   8.093   8.095   8.098   8.100   8.102   8.104   8.107   8.109   8.111   8.113   8.115   8.118   8.120   8.122   8.124   8.126   8.128   
height 1.457 8.015   8.017   8.020   8.022   8.025   8.027   8.030   8.032   8.035   8.037   8.040   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.059   8.062   8.064   8.067   8.069   8.071   8.074   8.076   8.078   8.081   8.083   8.085   8.088   8.090   8.092   8.094   8.097   8.099   8.101   8.103   8.106   8.108   8.110   8.112   8.115   8.117   8.119   8.121   8.123   8.125   8.128   8.130   
height 1.458 8.016   8.018   8.021   8.024   8.026   8.029   8.031   8.034   8.036   8.039   8.041   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.061   8.063   8.065   8.068   8.070   8.073   8.075   8.077   8.080   8.082   8.084   8.087   8.089   8.091   8.093   8.096   8.098   8.100   8.102   8.105   8.107   8.109   8.111   8.114   8.116   8.118   8.120   8.122   8.125   8.127   8.129   8.131   
height 1.459 8.017   8.020   8.022   8.025   8.027   8.030   8.032   8.035   8.037   8.040   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.059   8.062   8.064   8.067   8.069   8.071   8.074   8.076   8.079   8.081   8.083   8.086   8.088   8.090   8.092   8.095   8.097   8.099   8.102   8.104   8.106   8.108   8.111   8.113   8.115   8.117   8.119   8.122   8.124   8.126   8.128   8.130   8.133   
height 1.46 8.018   8.021   8.023   8.026   8.028   8.031   8.034   8.036   8.039   8.041   8.044   8.046   8.049   8.051   8.053   8.056   8.058   8.061   8.063   8.066   8.068   8.070   8.073   8.075   8.077   8.080   8.082   8.084   8.087   8.089   8.091   8.094   8.096   8.098   8.101   8.103   8.105   8.107   8.110   8.112   8.114   8.116   8.119   8.121   8.123   8.125   8.127   8.130   8.132   8.134   
height 1.461 8.019   8.022   8.025   8.027   8.030   8.032   8.035   8.037   8.040   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.064   8.067   8.069   8.072   8.074   8.076   8.079   8.081   8.083   8.086   8.088   8.090   8.093   8.095   8.097   8.100   8.102   8.104   8.107   8.109   8.111   8.113   8.116   8.118   8.120   8.122   8.124   8.127   8.129   8.131   8.133   8.135   
height 1.462 8.021   8.023   8.026   8.028   8.031   8.033   8.036   8.038   8.041   8.043   8.046   8.048   8.051   8.053   8.056   8.058   8.061   8.063   8.066   8.068   8.070   8.073   8.075   8.078   8.080   8.082   8.085   8.087   8.089   8.092   8.094   8.096   8.099   8.101   8.103   8.106   8.108   8.110   8.112   8.115   8.117   8.119   8.121   8.124   8.126   8.128   8.130   8.132   8.135   8.137   
height 1.463 8.022   8.024   8.027   8.029   8.032   8.035   8.037   8.040   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.065   8.067   8.069   8.072   8.074   8.077   8.079   8.081   8.084   8.086   8.088   8.091   8.093   8.095   8.098   8.100   8.102   8.105   8.107   8.109   8.112   8.114   8.116   8.118   8.121   8.123   8.125   8.127   8.129   8.132   8.134   8.136   8.138   
height 1.464 8.023   8.026   8.028   8.031   8.033   8.036   8.038   8.041   8.043   8.046   8.048   8.051   8.053   8.056   8.058   8.061   8.063   8.066   8.068   8.071   8.073   8.075   8.078   8.080   8.083   8.085   8.087   8.090   8.092   8.094   8.097   8.099   8.101   8.104   8.106   8.108   8.111   8.113   8.115   8.117   8.120   8.122   8.124   8.126   8.129   8.131   8.133   8.135   8.137   8.140   
height 1.465 8.024   8.027   8.029   8.032   8.034   8.037   8.040   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.065   8.067   8.070   8.072   8.074   8.077   8.079   8.082   8.084   8.086   8.089   8.091   8.093   8.096   8.098   8.100   8.103   8.105   8.107   8.110   8.112   8.114   8.117   8.119   8.121   8.123   8.126   8.128   8.130   8.132   8.134   8.137   8.139   8.141   
height 1.466 8.025   8.028   8.031   8.033   8.036   8.038   8.041   8.043   8.046   8.048   8.051   8.053   8.056   8.058   8.061   8.063   8.066   8.068   8.071   8.073   8.076   8.078   8.081   8.083   8.085   8.088   8.090   8.092   8.095   8.097   8.100   8.102   8.104   8.106   8.109   8.111   8.113   8.116   8.118   8.120   8.123   8.125   8.127   8.129   8.131   8.134   8.136   8.138   8.140   8.143   
height 1.467 8.026   8.029   8.032   8.034   8.037   8.039   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.065   8.067   8.070   8.072   8.075   8.077   8.079   8.082   8.084   8.087   8.089   8.091   8.094   8.096   8.099   8.101   8.103   8.106   8.108   8.110   8.113   8.115   8.117   8.119   8.122   8.124   8.126   8.128   8.131   8.133   8.135   8.137   8.140   8.142   8.144   
height 1.468 8.028   8.030   8.033   8.036   8.038   8.041   8.043   8.046   8.048   8.051   8.053   8.056   8.059   8.061   8.064   8.066   8.069   8.071   8.073   8.076   8.078   8.081   8.083   8.086   8.088   8.090   8.093   8.095   8.098   8.100   8.102   8.105   8.107   8.109   8.112   8.114   8.116   8.118   8.121   8.123   8.125   8.128   8.130   8.132   8.134   8.137   8.139   8.141   8.143   8.145   
height 1.469 8.029   8.032   8.034   8.037   8.039   8.042   8.045   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.065   8.067   8.070   8.072   8.075   8.077   8.080   8.082   8.085   8.087   8.089   8.092   8.094   8.097   8.099   8.101   8.104   8.106   8.108   8.111   8.113   8.115   8.118   8.120   8.122   8.124   8.127   8.129   8.131   8.134   8.136   8.138   8.140   8.142   8.145   8.147   
height 1.47 8.030   8.033   8.035   8.038   8.041   8.043   8.046   8.048   8.051   8.054   8.056   8.059   8.061   8.064   8.066   8.069   8.071   8.074   8.076   8.079   8.081   8.083   8.086   8.088   8.091   8.093   8.096   8.098   8.100   8.103   8.105   8.107   8.110   8.112   8.114   8.117   8.119   8.121   8.124   8.126   8.128   8.130   8.133   8.135   8.137   8.140   8.142   8.144   8.146   8.148   
height 1.471 8.031   8.034   8.037   8.039   8.042   8.044   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.065   8.067   8.070   8.072   8.075   8.077   8.080   8.082   8.085   8.087   8.090   8.092   8.094   8.097   8.099   8.102   8.104   8.106   8.109   8.111   8.113   8.116   8.118   8.120   8.123   8.125   8.127   8.130   8.132   8.134   8.136   8.139   8.141   8.143   8.145   8.148   8.150   
height 1.472 8.033   8.035   8.038   8.041   8.043   8.046   8.048   8.051   8.054   8.056   8.059   8.061   8.064   8.066   8.069   8.071   8.074   8.076   8.079   8.081   8.084   8.086   8.089   8.091   8.093   8.096   8.098   8.101   8.103   8.105   8.108   8.110   8.113   8.115   8.117   8.120   8.122   8.124   8.127   8.129   8.131   8.133   8.136   8.138   8.140   8.142   8.145   8.147   8.149   8.151   
height 1.473 8.034   8.037   8.039   8.042   8.044   8.047   8.050   8.052   8.055   8.057   8.060   8.062   8.065   8.068   8.070   8.073   8.075   8.078   8.080   8.083   8.085   8.088   8.090   8.092   8.095   8.097   8.100   8.102   8.104   8.107   8.109   8.112   8.114   8.116   8.119   8.121   8.123   8.126   8.128   8.130   8.133   8.135   8.137   8.139   8.142   8.144   8.146   8.148   8.151   8.153   
height 1.474 8.035   8.038   8.040   8.043   8.046   8.048   8.051   8.054   8.056   8.059   8.061   8.064   8.066   8.069   8.071   8.074   8.076   8.079   8.081   8.084   8.086   8.089   8.091   8.094   8.096   8.099   8.101   8.103   8.106   8.108   8.111   8.113   8.115   8.118   8.120   8.122   8.125   8.127   8.129   8.132   8.134   8.136   8.139   8.141   8.143   8.145   8.148   8.150   8.152   8.154   
height 1.475 8.036   8.039   8.042   8.044   8.047   8.050   8.052   8.055   8.057   8.060   8.063   8.065   8.068   8.070   8.073   8.075   8.078   8.080   8.083   8.085   8.088   8.090   8.093   8.095   8.098   8.100   8.102   8.105   8.107   8.110   8.112   8.114   8.117   8.119   8.122   8.124   8.126   8.129   8.131   8.133   8.135   8.138   8.140   8.142   8.145   8.147   8.149   8.151   8.154   8.156   
height 1.476 8.038   8.040   8.043   8.046   8.048   8.051   8.054   8.056   8.059   8.061   8.064   8.066   8.069   8.072   8.074   8.077   8.079   8.082   8.084   8.087   8.089   8.092   8.094   8.097   8.099   8.101   8.104   8.106   8.109   8.111   8.113   8.116   8.118   8.121   8.123   8.125   8.128   8.130   8.132   8.135   8.137   8.139   8.142   8.144   8.146   8.148   8.151   8.153   8.155   8.157   
height 1.477 8.039   8.042   8.044   8.047   8.050   8.052   8.055   8.057   8.060   8.063   8.065   8.068   8.070   8.073   8.075   8.078   8.081   8.083   8.086   8.088   8.091   8.093   8.095   8.098   8.100   8.103   8.105   8.108   8.110   8.113   8.115   8.117   8.120   8.122   8.124   8.127   8.129   8.131   8.134   8.136   8.138   8.141   8.143   8.145   8.148   8.150   8.152   8.154   8.157   8.159   
height 1.478 8.040   8.043   8.046   8.048   8.051   8.054   8.056   8.059   8.061   8.064   8.067   8.069   8.072   8.074   8.077   8.079   8.082   8.084   8.087   8.089   8.092   8.094   8.097   8.099   8.102   8.104   8.107   8.109   8.112   8.114   8.116   8.119   8.121   8.124   8.126   8.128   8.131   8.133   8.135   8.138   8.140   8.142   8.145   8.147   8.149   8.151   8.154   8.156   8.158   8.160   
height 1.479 8.041   8.044   8.047   8.050   8.052   8.055   8.057   8.060   8.063   8.065   8.068   8.070   8.073   8.076   8.078   8.081   8.083   8.086   8.088   8.091   8.093   8.096   8.098   8.101   8.103   8.106   8.108   8.111   8.113   8.115   8.118   8.120   8.123   8.125   8.127   8.130   8.132   8.134   8.137   8.139   8.141   8.144   8.146   8.148   8.151   8.153   8.155   8.157   8.160   8.162   
height 1.48 8.043   8.045   8.048   8.051   8.053   8.056   8.059   8.061   8.064   8.067   8.069   8.072   8.074   8.077   8.080   8.082   8.085   8.087   8.090   8.092   8.095   8.097   8.100   8.102   8.105   8.107   8.110   8.112   8.114   8.117   8.119   8.122   8.124   8.126   8.129   8.131   8.134   8.136   8.138   8.141   8.143   8.145   8.148   8.150   8.152   8.154   8.157   8.159   8.161   8.164   
height 1.481 8.044   8.047   8.049   8.052   8.055   8.057   8.060   8.063   8.065   8.068   8.071   8.073   8.076   8.078   8.081   8.083   8.086   8.089   8.091   8.094   8.096   8.099   8.101   8.104   8.106   8.109   8.111   8.113   8.116   8.118   8.121   8.123   8.126   8.128   8.130   8.133   8.135   8.137   8.140   8.142   8.144   8.147   8.149   8.151   8.154   8.156   8.158   8.161   8.163   8.165   
height 1.482 8.045   8.048   8.051   8.053   8.056   8.059   8.061   8.064   8.067   8.069   8.072   8.075   8.077   8.080   8.082   8.085   8.087   8.090   8.093   8.095   8.098   8.100   8.103   8.105   8.108   8.110   8.112   8.115   8.117   8.120   8.122   8.125   8.127   8.129   8.132   8.134   8.137   8.139   8.141   8.144   8.146   8.148   8.151   8.153   8.155   8.158   8.160   8.162   8.164   8.167   
height 1.483 8.047   8.049   8.052   8.055   8.057   8.060   8.063   8.065   8.068   8.071   8.073   8.076   8.079   8.081   8.084   8.086   8.089   8.091   8.094   8.096   8.099   8.101   8.104   8.106   8.109   8.111   8.114   8.116   8.119   8.121   8.124   8.126   8.129   8.131   8.133   8.136   8.138   8.140   8.143   8.145   8.148   8.150   8.152   8.154   8.157   8.159   8.161   8.164   8.166   8.168   
height 1.484 8.048   8.051   8.053   8.056   8.059   8.061   8.064   8.067   8.069   8.072   8.075   8.077   8.080   8.083   8.085   8.088   8.090   8.093   8.095   8.098   8.100   8.103   8.105   8.108   8.110   8.113   8.115   8.118   8.120   8.123   8.125   8.128   8.130   8.132   8.135   8.137   8.140   8.142   8.144   8.147   8.149   8.151   8.154   8.156   8.158   8.161   8.163   8.165   8.168   8.170   
height 1.485 8.049   8.052   8.055   8.057   8.060   8.063   8.066   8.068   8.071   8.073   8.076   8.079   8.081   8.084   8.087   8.089   8.092   8.094   8.097   8.099   8.102   8.104   8.107   8.109   8.112   8.114   8.117   8.119   8.122   8.124   8.127   8.129   8.132   8.134   8.136   8.139   8.141   8.143   8.146   8.148   8.151   8.153   8.155   8.158   8.160   8.162   8.165   8.167   8.169   8.171   
height 1.486 8.051   8.053   8.056   8.059   8.062   8.064   8.067   8.070   8.072   8.075   8.077   8.080   8.083   8.085   8.088   8.091   8.093   8.096   8.098   8.101   8.103   8.106   8.108   8.111   8.113   8.116   8.118   8.121   8.123   8.126   8.128   8.131   8.133   8.135   8.138   8.140   8.143   8.145   8.147   8.150   8.152   8.154   8.157   8.159   8.161   8.164   8.166   8.168   8.171   8.173   
height 1.487 8.052   8.055   8.057   8.060   8.063   8.066   8.068   8.071   8.074   8.076   8.079   8.082   8.084   8.087   8.089   8.092   8.095   8.097   8.100   8.102   8.105   8.107   8.110   8.112   8.115   8.117   8.120   8.122   8.125   8.127   8.130   8.132   8.135   8.137   8.139   8.142   8.144   8.147   8.149   8.151   8.154   8.156   8.158   8.161   8.163   8.165   8.168   8.170   8.172   8.175   
height 1.488 8.053   8.056   8.059   8.062   8.064   8.067   8.070   8.072   8.075   8.078   8.080   8.083   8.086   8.088   8.091   8.093   8.096   8.099   8.101   8.104   8.106   8.109   8.111   8.114   8.116   8.119   8.121   8.124   8.126   8.129   8.131   8.134   8.136   8.138   8.141   8.143   8.146   8.148   8.150   8.153   8.155   8.158   8.160   8.162   8.165   8.167   8.169   8.172   8.174   8.176   
height 1.489 8.055   8.057   8.060   8.063   8.066   8.068   8.071   8.074   8.076   8.079   8.082   8.084   8.087   8.090   8.092   8.095   8.097   8.100   8.103   8.105   8.108   8.110   8.113   8.115   8.118   8.120   8.123   8.125   8.128   8.130   8.133   8.135   8.138   8.140   8.142   8.145   8.147   8.150   8.152   8.154   8.157   8.159   8.161   8.164   8.166   8.169   8.171   8.173   8.175   8.178   
height 1.49 8.056   8.059   8.062   8.064   8.067   8.070   8.072   8.075   8.078   8.080   8.083   8.086   8.088   8.091   8.094   8.096   8.099   8.101   8.104   8.107   8.109   8.112   8.114   8.117   8.119   8.122   8.124   8.127   8.129   8.132   8.134   8.137   8.139   8.142   8.144   8.146   8.149   8.151   8.154   8.156   8.158   8.161   8.163   8.165   8.168   8.170   8.172   8.175   8.177   8.179   
height 1.491 8.057   8.060   8.063   8.066   8.068   8.071   8.074   8.076   8.079   8.082   8.085   8.087   8.090   8.092   8.095   8.098   8.100   8.103   8.105   8.108   8.111   8.113   8.116   8.118   8.121   8.123   8.126   8.128   8.131   8.133   8.136   8.138   8.141   8.143   8.145   8.148   8.150   8.153   8.155   8.158   8.160   8.162   8.165   8.167   8.169   8.172   8.174   8.176   8.179   8.181   
height 1.492 8.059   8.062   8.064   8.067   8.070   8.072   8.075   8.078   8.081   8.083   8.086   8.089   8.091   8.094   8.097   8.099   8.102   8.104   8.107   8.109   8.112   8.115   8.117   8.120   8.122   8.125   8.127   8.130   8.132   8.135   8.137   8.140   8.142   8.145   8.147   8.149   8.152   8.154   8.157   8.159   8.161   8.164   8.166   8.169   8.171   8.173   8.176   8.178   8.180   8.183   
height 1.493 8.060   8.063   8.066   8.068   8.071   8.074   8.077   8.079   8.082   8.085   8.087   8.090   8.093   8.095   8.098   8.101   8.103   8.106   8.108   8.111   8.114   8.116   8.119   8.121   8.124   8.126   8.129   8.131   8.134   8.136   8.139   8.141   8.144   8.146   8.149   8.151   8.153   8.156   8.158   8.161   8.163   8.165   8.168   8.170   8.173   8.175   8.177   8.180   8.182   8.184   
height 1.494 8.062   8.064   8.067   8.070   8.073   8.075   8.078   8.081   8.083   8.086   8.089   8.091   8.094   8.097   8.099   8.102   8.105   8.107   8.110   8.112   8.115   8.118   8.120   8.123   8.125   8.128   8.130   8.133   8.135   8.138   8.140   8.143   8.145   8.148   8.150   8.153   8.155   8.157   8.160   8.162   8.165   8.167   8.169   8.172   8.174   8.177   8.179   8.181   8.184   8.186   
height 1.495 8.063   8.066   8.068   8.071   8.074   8.077   8.079   8.082   8.085   8.088   8.090   8.093   8.096   8.098   8.101   8.104   8.106   8.109   8.111   8.114   8.117   8.119   8.122   8.124   8.127   8.129   8.132   8.134   8.137   8.139   8.142   8.144   8.147   8.149   8.152   8.154   8.157   8.159   8.161   8.164   8.166   8.169   8.171   8.173   8.176   8.178   8.180   8.183   8.185   8.187   
height 1.496 8.064   8.067   8.070   8.073   8.075   8.078   8.081   8.084   8.086   8.089   8.092   8.094   8.097   8.100   8.102   8.105   8.108   8.110   8.113   8.115   8.118   8.121   8.123   8.126   8.128   8.131   8.133   8.136   8.138   8.141   8.143   8.146   8.148   8.151   8.153   8.156   8.158   8.161   8.163   8.165   8.168   8.170   8.173   8.175   8.177   8.180   8.182   8.184   8.187   8.189   
height 1.497 8.066   8.068   8.071   8.074   8.077   8.080   8.082   8.085   8.088   8.090   8.093   8.096   8.099   8.101   8.104   8.106   8.109   8.112   8.114   8.117   8.120   8.122   8.125   8.127   8.130   8.132   8.135   8.137   8.140   8.142   8.145   8.147   8.150   8.152   8.155   8.157   8.160   8.162   8.165   8.167   8.169   8.172   8.174   8.177   8.179   8.181   8.184   8.186   8.188   8.191   
height 1.498 8.067   8.070   8.073   8.075   8.078   8.081   8.084   8.086   8.089   8.092   8.095   8.097   8.100   8.103   8.105   8.108   8.111   8.113   8.116   8.118   8.121   8.124   8.126   8.129   8.131   8.134   8.136   8.139   8.142   8.144   8.147   8.149   8.152   8.154   8.156   8.159   8.161   8.164   8.166   8.169   8.171   8.173   8.176   8.178   8.181   8.183   8.185   8.188   8.190   8.192   
height 1.499 8.068   8.071   8.074   8.077   8.080   8.082   8.085   8.088   8.091   8.093   8.096   8.099   8.101   8.104   8.107   8.109   8.112   8.115   8.117   8.120   8.123   8.125   8.128   8.130   8.133   8.135   8.138   8.141   8.143   8.146   8.148   8.151   8.153   8.156   8.158   8.161   8.163   8.165   8.168   8.170   8.173   8.175   8.178   8.180   8.182   8.185   8.187   8.189   8.192   8.194   
height 1.5 8.070   8.073   8.076   8.078   8.081   8.084   8.087   8.089   8.092   8.095   8.098   8.100   8.103   8.106   8.108   8.111   8.114   8.116   8.119   8.121   8.124   8.127   8.129   8.132   8.134   8.137   8.140   8.142   8.145   8.147   8.150   8.152   8.155   8.157   8.160   8.162   8.165   8.167   8.169   8.172   8.174   8.177   8.179   8.182   8.184   8.186   8.189   8.191   8.193   8.196   
height 1.501 8.071   8.074   8.077   8.080   8.083   8.085   8.088   8.091   8.094   8.096   8.099   8.102   8.104   8.107   8.110   8.112   8.115   8.118   8.120   8.123   8.126   8.128   8.131   8.133   8.136   8.139   8.141   8.144   8.146   8.149   8.151   8.154   8.156   8.159   8.161   8.164   8.166   8.169   8.171   8.174   8.176   8.178   8.181   8.183   8.186   8.188   8.190   8.193   8.195   8.197   
height 1.502 8.073   8.076   8.078   8.081   8.084   8.087   8.090   8.092   8.095   8.098   8.100   8.103   8.106   8.109   8.111   8.114   8.117   8.119   8.122   8.125   8.127   8.130   8.132   8.135   8.138   8.140   8.143   8.145   8.148   8.150   8.153   8.155   8.158   8.160   8.163   8.165   8.168   8.170   8.173   8.175   8.178   8.180   8.182   8.185   8.187   8.190   8.192   8.194   8.197   8.199   
height 1.503 8.074   8.077   8.080   8.083   8.085   8.088   8.091   8.094   8.097   8.099   8.102   8.105   8.107   8.110   8.113   8.115   8.118   8.121   8.123   8.126   8.129   8.131   8.134   8.137   8.139   8.142   8.144   8.147   8.149   8.152   8.154   8.157   8.159   8.162   8.164   8.167   8.169   8.172   8.174   8.177   8.179   8.182   8.184   8.186   8.189   8.191   8.194   8.196   8.198   8.201   
height 1.504 8.076   8.078   8.081   8.084   8.087   8.090   8.092   8.095   8.098   8.101   8.103   8.106   8.109   8.112   8.114   8.117   8.120   8.122   8.125   8.128   8.130   8.133   8.135   8.138   8.141   8.143   8.146   8.148   8.151   8.153   8.156   8.159   8.161   8.164   8.166   8.169   8.171   8.174   8.176   8.178   8.181   8.183   8.186   8.188   8.191   8.193   8.195   8.198   8.200   8.202   
height 1.505 8.077   8.080   8.083   8.086   8.088   8.091   8.094   8.097   8.099   8.102   8.105   8.108   8.110   8.113   8.116   8.119   8.121   8.124   8.127   8.129   8.132   8.134   8.137   8.140   8.142   8.145   8.147   8.150   8.153   8.155   8.158   8.160   8.163   8.165   8.168   8.170   8.173   8.175   8.178   8.180   8.183   8.185   8.187   8.190   8.192   8.195   8.197   8.199   8.202   8.204   
height 1.506 8.079   8.081   8.084   8.087   8.090   8.093   8.095   8.098   8.101   8.104   8.106   8.109   8.112   8.115   8.117   8.120   8.123   8.125   8.128   8.131   8.133   8.136   8.139   8.141   8.144   8.146   8.149   8.152   8.154   8.157   8.159   8.162   8.164   8.167   8.169   8.172   8.174   8.177   8.179   8.182   8.184   8.187   8.189   8.191   8.194   8.196   8.199   8.201   8.203   8.206   
height 1.507 8.080   8.083   8.086   8.088   8.091   8.094   8.097   8.100   8.102   8.105   8.108   8.111   8.113   8.116   8.119   8.122   8.124   8.127   8.130   8.132   8.135   8.138   8.140   8.143   8.145   8.148   8.151   8.153   8.156   8.158   8.161   8.163   8.166   8.168   8.171   8.173   8.176   8.178   8.181   8.183   8.186   8.188   8.191   8.193   8.196   8.198   8.200   8.203   8.205   8.208   
height 1.508 8.081   8.084   8.087   8.090   8.093   8.096   8.098   8.101   8.104   8.107   8.109   8.112   8.115   8.118   8.120   8.123   8.126   8.128   8.131   8.134   8.136   8.139   8.142   8.144   8.147   8.150   8.152   8.155   8.157   8.160   8.162   8.165   8.168   8.170   8.173   8.175   8.178   8.180   8.183   8.185   8.188   8.190   8.192   8.195   8.197   8.200   8.202   8.205   8.207   8.209   
height 1.509 8.083   8.086   8.089   8.091   8.094   8.097   8.100   8.103   8.105   8.108   8.111   8.114   8.117   8.119   8.122   8.125   8.127   8.130   8.133   8.135   8.138   8.141   8.143   8.146   8.149   8.151   8.154   8.156   8.159   8.162   8.164   8.167   8.169   8.172   8.174   8.177   8.179   8.182   8.184   8.187   8.189   8.192   8.194   8.197   8.199   8.201   8.204   8.206   8.209   8.211   
height 1.51 8.084   8.087   8.090   8.093   8.096   8.099   8.101   8.104   8.107   8.110   8.113   8.115   8.118   8.121   8.124   8.126   8.129   8.132   8.134   8.137   8.140   8.142   8.145   8.148   8.150   8.153   8.155   8.158   8.161   8.163   8.166   8.168   8.171   8.173   8.176   8.178   8.181   8.183   8.186   8.188   8.191   8.193   8.196   8.198   8.201   8.203   8.206   8.208   8.210   8.213   
height 1.511 8.086   8.089   8.092   8.094   8.097   8.100   8.103   8.106   8.109   8.111   8.114   8.117   8.120   8.122   8.125   8.128   8.130   8.133   8.136   8.139   8.141   8.144   8.147   8.149   8.152   8.154   8.157   8.160   8.162   8.165   8.167   8.170   8.172   8.175   8.178   8.180   8.183   8.185   8.188   8.190   8.193   8.195   8.197   8.200   8.202   8.205   8.207   8.210   8.212   8.214   
height 1.512 8.087   8.090   8.093   8.096   8.099   8.102   8.104   8.107   8.110   8.113   8.116   8.118   8.121   8.124   8.127   8.129   8.132   8.135   8.137   8.140   8.143   8.145   8.148   8.151   8.153   8.156   8.159   8.161   8.164   8.166   8.169   8.172   8.174   8.177   8.179   8.182   8.184   8.187   8.189   8.192   8.194   8.197   8.199   8.202   8.204   8.207   8.209   8.211   8.214   8.216   
height 1.513 8.089   8.092   8.095   8.097   8.100   8.103   8.106   8.109   8.112   8.114   8.117   8.120   8.123   8.125   8.128   8.131   8.134   8.136   8.139   8.142   8.144   8.147   8.150   8.152   8.155   8.158   8.160   8.163   8.165   8.168   8.171   8.173   8.176   8.178   8.181   8.183   8.186   8.188   8.191   8.193   8.196   8.198   8.201   8.203   8.206   8.208   8.211   8.213   8.216   8.218   
height 1.514 8.090   8.093   8.096   8.099   8.102   8.105   8.107   8.110   8.113   8.116   8.119   8.121   8.124   8.127   8.130   8.132   8.135   8.138   8.141   8.143   8.146   8.149   8.151   8.154   8.157   8.159   8.162   8.165   8.167   8.170   8.172   8.175   8.177   8.180   8.183   8.185   8.188   8.190   8.193   8.195   8.198   8.200   8.203   8.205   8.208   8.210   8.212   8.215   8.217   8.220   
height 1.515 8.092   8.095   8.098   8.100   8.103   8.106   8.109   8.112   8.115   8.117   8.120   8.123   8.126   8.129   8.131   8.134   8.137   8.140   8.142   8.145   8.148   8.150   8.153   8.156   8.158   8.161   8.164   8.166   8.169   8.171   8.174   8.177   8.179   8.182   8.184   8.187   8.189   8.192   8.194   8.197   8.199   8.202   8.204   8.207   8.209   8.212   8.214   8.217   8.219   8.221   
height 1.516 8.093   8.096   8.099   8.102   8.105   8.108   8.111   8.113   8.116   8.119   8.122   8.125   8.127   8.130   8.133   8.136   8.138   8.141   8.144   8.147   8.149   8.152   8.155   8.157   8.160   8.163   8.165   8.168   8.170   8.173   8.176   8.178   8.181   8.183   8.186   8.188   8.191   8.194   8.196   8.199   8.201   8.204   8.206   8.208   8.211   8.213   8.216   8.218   8.221   8.223   
height 1.517 8.095   8.098   8.101   8.103   8.106   8.109   8.112   8.115   8.118   8.121   8.123   8.126   8.129   8.132   8.134   8.137   8.140   8.143   8.145   8.148   8.151   8.154   8.156   8.159   8.162   8.164   8.167   8.169   8.172   8.175   8.177   8.180   8.182   8.185   8.188   8.190   8.193   8.195   8.198   8.200   8.203   8.205   8.208   8.210   8.213   8.215   8.218   8.220   8.222   8.225   
height 1.518 8.096   8.099   8.102   8.105   8.108   8.111   8.114   8.116   8.119   8.122   8.125   8.128   8.131   8.133   8.136   8.139   8.142   8.144   8.147   8.150   8.152   8.155   8.158   8.161   8.163   8.166   8.168   8.171   8.174   8.176   8.179   8.182   8.184   8.187   8.189   8.192   8.194   8.197   8.199   8.202   8.204   8.207   8.209   8.212   8.214   8.217   8.219   8.222   8.224   8.227   
height 1.519 8.098   8.101   8.104   8.107   8.109   8.112   8.115   8.118   8.121   8.124   8.126   8.129   8.132   8.135   8.138   8.140   8.143   8.146   8.149   8.151   8.154   8.157   8.159   8.162   8.165   8.167   8.170   8.173   8.175   8.178   8.181   8.183   8.186   8.188   8.191   8.194   8.196   8.199   8.201   8.204   8.206   8.209   8.211   8.214   8.216   8.219   8.221   8.224   8.226   8.228   
height 1.52 8.099   8.102   8.105   8.108   8.111   8.114   8.117   8.120   8.122   8.125   8.128   8.131   8.134   8.136   8.139   8.142   8.145   8.148   8.150   8.153   8.156   8.158   8.161   8.164   8.166   8.169   8.172   8.174   8.177   8.180   8.182   8.185   8.188   8.190   8.193   8.195   8.198   8.200   8.203   8.205   8.208   8.210   8.213   8.215   8.218   8.220   8.223   8.225   8.228   8.230   
height 1.521 8.101   8.104   8.107   8.110   8.112   8.115   8.118   8.121   8.124   8.127   8.130   8.132   8.135   8.138   8.141   8.144   8.146   8.149   8.152   8.155   8.157   8.160   8.163   8.165   8.168   8.171   8.173   8.176   8.179   8.181   8.184   8.187   8.189   8.192   8.194   8.197   8.200   8.202   8.205   8.207   8.210   8.212   8.215   8.217   8.220   8.222   8.225   8.227   8.230   8.232   
height 1.522 8.102   8.105   8.108   8.111   8.114   8.117   8.120   8.123   8.126   8.128   8.131   8.134   8.137   8.140   8.142   8.145   8.148   8.151   8.154   8.156   8.159   8.162   8.164   8.167   8.170   8.172   8.175   8.178   8.180   8.183   8.186   8.188   8.191   8.193   8.196   8.199   8.201   8.204   8.206   8.209   8.211   8.214   8.216   8.219   8.221   8.224   8.226   8.229   8.231   8.234   
height 1.523 8.104   8.107   8.110   8.113   8.116   8.118   8.121   8.124   8.127   8.130   8.133   8.136   8.138   8.141   8.144   8.147   8.150   8.152   8.155   8.158   8.161   8.163   8.166   8.169   8.171   8.174   8.177   8.179   8.182   8.185   8.187   8.190   8.193   8.195   8.198   8.200   8.203   8.206   8.208   8.211   8.213   8.216   8.218   8.221   8.223   8.226   8.228   8.231   8.233   8.236   
height 1.524 8.105   8.108   8.111   8.114   8.117   8.120   8.123   8.126   8.129   8.132   8.134   8.137   8.140   8.143   8.146   8.148   8.151   8.154   8.157   8.160   8.162   8.165   8.168   8.170   8.173   8.176   8.178   8.181   8.184   8.186   8.189   8.192   8.194   8.197   8.200   8.202   8.205   8.207   8.210   8.212   8.215   8.217   8.220   8.222   8.225   8.227   8.230   8.232   8.235   8.237   
height 1.525 8.107   8.110   8.113   8.116   8.119   8.122   8.125   8.127   8.130   8.133   8.136   8.139   8.142   8.144   8.147   8.150   8.153   8.156   8.158   8.161   8.164   8.167   8.169   8.172   8.175   8.177   8.180   8.183   8.185   8.188   8.191   8.193   8.196   8.199   8.201   8.204   8.206   8.209   8.212   8.214   8.217   8.219   8.222   8.224   8.227   8.229   8.232   8.234   8.237   8.239   
height 1.526 8.108   8.111   8.114   8.117   8.120   8.123   8.126   8.129   8.132   8.135   8.138   8.140   8.143   8.146   8.149   8.152   8.155   8.157   8.160   8.163   8.166   8.168   8.171   8.174   8.176   8.179   8.182   8.185   8.187   8.190   8.192   8.195   8.198   8.200   8.203   8.206   8.208   8.211   8.213   8.216   8.218   8.221   8.223   8.226   8.229   8.231   8.234   8.236   8.238   8.241   
height 1.527 8.110   8.113   8.116   8.119   8.122   8.125   8.128   8.131   8.133   8.136   8.139   8.142   8.145   8.148   8.151   8.153   8.156   8.159   8.162   8.164   8.167   8.170   8.173   8.175   8.178   8.181   8.184   8.186   8.189   8.192   8.194   8.197   8.199   8.202   8.205   8.207   8.210   8.212   8.215   8.218   8.220   8.223   8.225   8.228   8.230   8.233   8.235   8.238   8.240   8.243   
height 1.528 8.112   8.115   8.118   8.120   8.123   8.126   8.129   8.132   8.135   8.138   8.141   8.144   8.147   8.149   8.152   8.155   8.158   8.161   8.163   8.166   8.169   8.172   8.174   8.177   8.180   8.183   8.185   8.188   8.191   8.193   8.196   8.199   8.201   8.204   8.206   8.209   8.212   8.214   8.217   8.219   8.222   8.224   8.227   8.230   8.232   8.235   8.237   8.240   8.242   8.245   
height 1.529 8.113   8.116   8.119   8.122   8.125   8.128   8.131   8.134   8.137   8.140   8.142   8.145   8.148   8.151   8.154   8.157   8.159   8.162   8.165   8.168   8.171   8.173   8.176   8.179   8.182   8.184   8.187   8.190   8.192   8.195   8.198   8.200   8.203   8.206   8.208   8.211   8.213   8.216   8.219   8.221   8.224   8.226   8.229   8.231   8.234   8.236   8.239   8.241   8.244   8.246   
height 1.53 8.115   8.118   8.121   8.124   8.127   8.130   8.132   8.135   8.138   8.141   8.144   8.147   8.150   8.153   8.155   8.158   8.161   8.164   8.167   8.169   8.172   8.175   8.178   8.180   8.183   8.186   8.189   8.191   8.194   8.197   8.199   8.202   8.205   8.207   8.210   8.213   8.215   8.218   8.220   8.223   8.225   8.228   8.231   8.233   8.236   8.238   8.241   8.243   8.246   8.248   
height 1.531 8.116   8.119   8.122   8.125   8.128   8.131   8.134   8.137   8.140   8.143   8.146   8.149   8.151   8.154   8.157   8.160   8.163   8.166   8.168   8.171   8.174   8.177   8.179   8.182   8.185   8.188   8.190   8.193   8.196   8.198   8.201   8.204   8.206   8.209   8.212   8.214   8.217   8.220   8.222   8.225   8.227   8.230   8.232   8.235   8.237   8.240   8.242   8.245   8.248   8.250   
height 1.532 8.118   8.121   8.124   8.127   8.130   8.133   8.136   8.139   8.142   8.144   8.147   8.150   8.153   8.156   8.159   8.162   8.164   8.167   8.170   8.173   8.176   8.178   8.181   8.184   8.187   8.189   8.192   8.195   8.197   8.200   8.203   8.205   8.208   8.211   8.213   8.216   8.219   8.221   8.224   8.226   8.229   8.232   8.234   8.237   8.239   8.242   8.244   8.247   8.249   8.252   
height 1.533 8.119   8.122   8.125   8.128   8.131   8.134   8.137   8.140   8.143   8.146   8.149   8.152   8.155   8.158   8.160   8.163   8.166   8.169   8.172   8.175   8.177   8.180   8.183   8.186   8.188   8.191   8.194   8.196   8.199   8.202   8.205   8.207   8.210   8.213   8.215   8.218   8.220   8.223   8.226   8.228   8.231   8.233   8.236   8.239   8.241   8.244   8.246   8.249   8.251   8.254   
height 1.534 8.121   8.124   8.127   8.130   8.133   8.136   8.139   8.142   8.145   8.148   8.151   8.153   8.156   8.159   8.162   8.165   8.168   8.171   8.173   8.176   8.179   8.182   8.185   8.187   8.190   8.193   8.196   8.198   8.201   8.204   8.206   8.209   8.212   8.214   8.217   8.220   8.222   8.225   8.227   8.230   8.233   8.235   8.238   8.240   8.243   8.245   8.248   8.250   8.253   8.255   
height 1.535 8.123   8.126   8.129   8.132   8.135   8.138   8.141   8.143   8.146   8.149   8.152   8.155   8.158   8.161   8.164   8.167   8.169   8.172   8.175   8.178   8.181   8.183   8.186   8.189   8.192   8.195   8.197   8.200   8.203   8.205   8.208   8.211   8.213   8.216   8.219   8.221   8.224   8.227   8.229   8.232   8.234   8.237   8.240   8.242   8.245   8.247   8.250   8.252   8.255   8.257   
height 1.536 8.124   8.127   8.130   8.133   8.136   8.139   8.142   8.145   8.148   8.151   8.154   8.157   8.160   8.163   8.165   8.168   8.171   8.174   8.177   8.180   8.182   8.185   8.188   8.191   8.193   8.196   8.199   8.202   8.204   8.207   8.210   8.213   8.215   8.218   8.220   8.223   8.226   8.228   8.231   8.234   8.236   8.239   8.241   8.244   8.247   8.249   8.252   8.254   8.257   8.259   
height 1.537 8.126   8.129   8.132   8.135   8.138   8.141   8.144   8.147   8.150   8.153   8.156   8.158   8.161   8.164   8.167   8.170   8.173   8.176   8.178   8.181   8.184   8.187   8.190   8.192   8.195   8.198   8.201   8.203   8.206   8.209   8.212   8.214   8.217   8.220   8.222   8.225   8.228   8.230   8.233   8.235   8.238   8.241   8.243   8.246   8.248   8.251   8.253   8.256   8.259   8.261   
height 1.538 8.127   8.130   8.133   8.136   8.139   8.142   8.145   8.148   8.151   8.154   8.157   8.160   8.163   8.166   8.169   8.172   8.175   8.177   8.180   8.183   8.186   8.189   8.191   8.194   8.197   8.200   8.202   8.205   8.208   8.211   8.213   8.216   8.219   8.221   8.224   8.227   8.229   8.232   8.235   8.237   8.240   8.242   8.245   8.248   8.250   8.253   8.255   8.258   8.260   8.263   
height 1.539 8.129   8.132   8.135   8.138   8.141   8.144   8.147   8.150   8.153   8.156   8.159   8.162   8.165   8.168   8.170   8.173   8.176   8.179   8.182   8.185   8.188   8.190   8.193   8.196   8.199   8.201   8.204   8.207   8.210   8.212   8.215   8.218   8.220   8.223   8.226   8.229   8.231   8.234   8.236   8.239   8.242   8.244   8.247   8.249   8.252   8.255   8.257   8.260   8.262   8.265   
height 1.54 8.131   8.134   8.137   8.140   8.143   8.146   8.149   8.152   8.155   8.158   8.161   8.163   8.166   8.169   8.172   8.175   8.178   8.181   8.184   8.186   8.189   8.192   8.195   8.198   8.200   8.203   8.206   8.209   8.211   8.214   8.217   8.220   8.222   8.225   8.228   8.230   8.233   8.236   8.238   8.241   8.243   8.246   8.249   8.251   8.254   8.256   8.259   8.262   8.264   8.267   
height 1.541 8.132   8.135   8.138   8.141   8.144   8.147   8.150   8.153   8.156   8.159   8.162   8.165   8.168   8.171   8.174   8.177   8.180   8.182   8.185   8.188   8.191   8.194   8.197   8.199   8.202   8.205   8.208   8.210   8.213   8.216   8.219   8.221   8.224   8.227   8.229   8.232   8.235   8.237   8.240   8.243   8.245   8.248   8.251   8.253   8.256   8.258   8.261   8.263   8.266   8.268   
height 1.542 8.134   8.137   8.140   8.143   8.146   8.149   8.152   8.155   8.158   8.161   8.164   8.167   8.170   8.173   8.176   8.178   8.181   8.184   8.187   8.190   8.193   8.196   8.198   8.201   8.204   8.207   8.209   8.212   8.215   8.218   8.220   8.223   8.226   8.229   8.231   8.234   8.237   8.239   8.242   8.245   8.247   8.250   8.252   8.255   8.258   8.260   8.263   8.265   8.268   8.270   
height 1.543 8.135   8.139   8.142   8.145   8.148   8.151   8.154   8.157   8.160   8.163   8.166   8.168   8.171   8.174   8.177   8.180   8.183   8.186   8.189   8.192   8.194   8.197   8.200   8.203   8.206   8.208   8.211   8.214   8.217   8.219   8.222   8.225   8.228   8.230   8.233   8.236   8.238   8.241   8.244   8.246   8.249   8.252   8.254   8.257   8.259   8.262   8.265   8.267   8.270   8.272   
height 1.544 8.137   8.140   8.143   8.146   8.149   8.152   8.155   8.158   8.161   8.164   8.167   8.170   8.173   8.176   8.179   8.182   8.185   8.188   8.190   8.193   8.196   8.199   8.202   8.205   8.207   8.210   8.213   8.216   8.219   8.221   8.224   8.227   8.229   8.232   8.235   8.238   8.240   8.243   8.246   8.248   8.251   8.253   8.256   8.259   8.261   8.264   8.266   8.269   8.272   8.274   
height 1.545 8.139   8.142   8.145   8.148   8.151   8.154   8.157   8.160   8.163   8.166   8.169   8.172   8.175   8.178   8.181   8.184   8.186   8.189   8.192   8.195   8.198   8.201   8.204   8.206   8.209   8.212   8.215   8.218   8.220   8.223   8.226   8.229   8.231   8.234   8.237   8.239   8.242   8.245   8.247   8.250   8.253   8.255   8.258   8.261   8.263   8.266   8.268   8.271   8.273   8.276   
height 1.546 8.140   8.143   8.147   8.150   8.153   8.156   8.159   8.162   8.165   8.168   8.171   8.174   8.177   8.179   8.182   8.185   8.188   8.191   8.194   8.197   8.200   8.203   8.205   8.208   8.211   8.214   8.217   8.219   8.222   8.225   8.228   8.230   8.233   8.236   8.238   8.241   8.244   8.247   8.249   8.252   8.254   8.257   8.260   8.262   8.265   8.268   8.270   8.273   8.275   8.278   
height 1.547 8.142   8.145   8.148   8.151   8.154   8.157   8.160   8.163   8.166   8.169   8.172   8.175   8.178   8.181   8.184   8.187   8.190   8.193   8.196   8.199   8.201   8.204   8.207   8.210   8.213   8.216   8.218   8.221   8.224   8.227   8.229   8.232   8.235   8.238   8.240   8.243   8.246   8.248   8.251   8.254   8.256   8.259   8.262   8.264   8.267   8.269   8.272   8.275   8.277   8.280   
height 1.548 8.144   8.147   8.150   8.153   8.156   8.159   8.162   8.165   8.168   8.171   8.174   8.177   8.180   8.183   8.186   8.189   8.192   8.195   8.197   8.200   8.203   8.206   8.209   8.212   8.215   8.217   8.220   8.223   8.226   8.228   8.231   8.234   8.237   8.239   8.242   8.245   8.248   8.250   8.253   8.256   8.258   8.261   8.263   8.266   8.269   8.271   8.274   8.276   8.279   8.282   
height 1.549 8.145   8.148   8.151   8.155   8.158   8.161   8.164   8.167   8.170   8.173   8.176   8.179   8.182   8.185   8.188   8.190   8.193   8.196   8.199   8.202   8.205   8.208   8.211   8.213   8.216   8.219   8.222   8.225   8.227   8.230   8.233   8.236   8.238   8.241   8.244   8.247   8.249   8.252   8.255   8.257   8.260   8.263   8.265   8.268   8.271   8.273   8.276   8.278   8.281   8.284   
minimum full volume bound = 7.990at (a,c)=1.41.433

==> anc/VolScript_E.py <==
## This script computes lower bounds on volume using two muffins 
## as in Prop 4.4, for (x = cosh(\ell_1), y = cosh(\ell_2)) in 
## the range [1.35,1.366] x [1.428,1.59], where a lower bound 
## on y is also given by E(x). (Compare Figs 4.1 & 4.2)

## The large rectangle is divided into sub-rectangles of 
## size .001 x .001, and bounds are computed on each.

## Scripts for x values in [1.24,1.25], [1.25,1.27], [1.27,1.3],
## and [1.3,1.35] differ from
## this one only in their for-loop ranges and output files.


from formulas import *

minvol = 10
mina = 0
minc = 0
flag = "nut'n"
file1 = open("135_1366.txt", "w")
for j in range(162):
        c = 1.428 + j*.001
        d = 1.428 + (j+1)*.001
        L0 = ["height ",str(c)," "]
	file1.writelines(L0)
	for i in range(16):
	     a = 1.35 + i*.001
	     b = 1.35 + (i+1)*.001
	     if d < cE(b):
		     L = ["OutofR  "]
	     else:
		     if MufEmbCheck(a,b,c,d) < 0 or MufOvrCheck(a,b,c,d) < 0:
		             L = ["me/mo f "]
			     file1.writelines(L)
			     flag = L
		     elif H0(a,b,c,d) < 0:
			     L = L + ["ml2 out "]
			     file1.writelines(L)
			     flag = L
			     B = 0
		     else:
			     Bmufs = TwoMufBd(a,b,c,d)
		     	     if H0(a,b,c,d) < acosh(c)/2:
		             	B = TwoMufCustCollar(a,b,c,d,H0(a,b,c,d))
			     	flog = ["** "]
		     	     else: 
			     	B = TwoMufCollarBd(a,b,c,d)
			     	flog = ["   "]
			     if B < Bmufs:
			     	B = Bmufs
			     	flog = ["*  "]
			     L = [str(B)[:5]] + flog
		     if minvol > B: 
			minvol = B 
			mina = a
			minc = c
	     file1.writelines(L)
	file1.write("\n")
L = ["minimum volume bound = ", str(minvol)[:5], "at (a,c)= (", str(mina)," ", str(minc),")"]
file1.writelines(L)
print L
print flag


==> anc/VolScript_EUl2.py <==
## This script computes lower bounds on volume using two muffins 
## as in Prop 4.4, for (x = cosh(\ell_1), y = cosh(\ell_2)) in 
## the range [1.23,1.24] x [1.74,1.938], where a lower bound   
## on y is also given by E(x). These further assume that there 
## is no (1,1,1)-hexagon, so an upper bound on y is 
## given by Ul2(x) from Prop 2.3.1. See Theorem 4.6.

## The large rectangle is divided into sub-rectangles of 
## size .0005 x .001, and bounds are computed on each.


minvol = 10
mina = 0
minc = 0
flag = "nut'n"
file1 = open("123_124.txt", "w")
for j in range(198):
        c = 1.74 + j*.001
        d = 1.74 + (j+1)*.001
        L0 = ["height ",str(c)," "]
	file1.writelines(L0)
	for i in range(20):
	     a = 1.23 + i*.0005
	     b = 1.23 + (i+1)*.0005
	     if d < cE(b):
		     L = ["OutofR  "]
	     elif c > cUl2(b):
		     L = ["OutofR  "]
	     else:
		     if MufEmbCheck(a,b,c,d) < 0 or MufOvrCheck(a,b,c,d) < 0 or H0(a,b,c,d) < 0:
		             L = ["me/mo f "]
			     file1.writelines(L)
			     flag = L
			     B = 0
		     else:
			     Bmufs = TwoMufBd(a,b,c,d)
		     	     if H0(a,b,c,d) < acosh(c)/2 and H0(a,b,c,d) < A(a):
		             	B = TwoMufCustCollar(a,b,c,d,H0(a,b,c,d))
			     	flog = ["** "]
		     	     else: 
			     	B = TwoMufCollarBd(a,b,c,d)
			     	flog = ["   "]
			     if B < Bmufs:
			     	B = Bmufs
			     	flog = ["*  "]
			     L = [str(B)[:5]] + flog
		     if minvol > B: 
			minvol = B 
			mina = a
			minc = c
	     file1.writelines(L)
	file1.write("\n")
L = ["minimum volume bound = ", str(minvol)[:5], "at (a,c)=", str(mina), str(minc)]
file1.writelines(L)
print L
print flag


==> anc/VolScript_M.py <==
## This script computes lower bounds on volume using two muffins 
## as in Prop 4.4, for (x = cosh(\ell_1), y = cosh(\ell_2)) in 
## the range [1.366,1.4] x [1.428,1.59], where a lower bound   
## on y is also given by M(x). (Compare Figs 4.1 & 4.2)  

## The large rectangle is divided into sub-rectangles of 
## size .001 x .001, and bounds are computed on each.

## The script for x values between [1.4, 1.45] differs from
## this one only in its for-loop ranges and output files.


from formulas import *

minvol = 10
mina = 0
minc = 0
flag = "nut'n"
file1 = open("1366_14.txt", "w")
for j in range(162):
        c = 1.428 + j*.001
        d = 1.428 + (j+1)*.001
        L0 = ["height ",str(c)," "]
	file1.writelines(L0)
	for i in range(34):
	     a = 1.366 + i*.001
	     b = 1.366 + (i+1)*.001
	     if d < cM(a):
		     L = ["OutofR  "]
	     else:
		     if MufEmbCheck(a,b,c,d) < 0 or MufOvrCheck(a,b,c,d) < 0:
		             L = ["me/mo f "]
			     file1.writelines(L)
			     flag = L
		     elif H0(a,b,c,d) < 0:
			     L = L + ["ml2 out "]
			     file1.writelines(L)
			     flag = L
			     B = 0
		     else:
			     Bmufs = TwoMufBd(a,b,c,d)
		     	     if H0(a,b,c,d) < acosh(c)/2:
		             	B = TwoMufCustCollar(a,b,c,d,H0(a,b,c,d))
			     	flog = ["** "]
		     	     else: 
			     	B = TwoMufCollarBd(a,b,c,d)
			     	flog = ["   "]
			     if B < Bmufs:
			     	B = Bmufs
			     	flog = ["*  "]
			     L = [str(B)[:5]] + flog
		     if minvol > B: 
			minvol = B 
			mina = a
			minc = c
	     file1.writelines(L)
	file1.write("\n")
L = ["minimum full volume bound = ", str(minvol)[:5], "at (a,c)=", str(mina), str(minc)]
file1.writelines(L)
print L
print flag


==> anc/VolScript_x.py <==
## This script computes lower bounds on volume using two muffins 
## as in Prop 4.4, for (x = cosh(\ell_1), y = cosh(\ell_2)) in 
## the range [1.45,1.5] x [1.45,1.52], where a lower bound   
## on y is also given by x itself. (Compare Figs 4.1 & 4.2)  

## The large rectangle is divided into sub-rectangles of 
## size .001 x .001, and bounds are computed on each.


from formulas import *

minvol = 10
mina = 0
minc = 0
flag = "nut'n"
file1 = open("145_15.txt", "w")
for j in range(70):
        c = 1.45 + j*.001
        d = 1.45 + (j+1)*.001
        L0 = ["height ",str(c)," "]
	file1.writelines(L0)
	for i in range(50):
	     a = 1.45 + i*.001
	     b = 1.45 + (i+1)*.001
	     if d < a:
		     L = ["OutofR  "]
	     else:
		     if MufEmbCheck(a,b,c,d) < 0 or MufOvrCheck(a,b,c,d) < 0:
		             L = ["me/mo f "]
			     file1.writelines(L)
			     flag = L
		     elif H0(a,b,c,d) < 0:
			     L = L + ["ml2 out "]
			     file1.writelines(L)
			     flag = L
			     B = 0
		     else:
			     Bmufs = TwoMufBd(a,b,c,d)
		     	     if H0(a,b,c,d) < acosh(c)/2:
		             	B = TwoMufCustCollar(a,b,c,d,H0(a,b,c,d))
			     	flog = ["** "]
		     	     else: 
			     	B = TwoMufCollarBd(a,b,c,d)
			     	flog = ["   "]
			     if B < Bmufs:
			     	B = Bmufs
			     	flog = ["*  "]
			     L = [str(B)[:5]] + flog
		     if minvol > B: 
			minvol = B 
			mina = a
			minc = c
	     file1.writelines(L)
	file1.write("\n")
L = ["minimum full volume bound = ", str(minvol)[:5], "at (a,c)=", str(mina), str(minc)]
file1.writelines(L)
print L
print flag


==> anc/formulas.py <==
from math import *

## Formula (2.2.1.1)
def cR(x):
	return sqrt(1+1/(2*x-2))
def R(x):
	return acosh(sqrt(1+1/(2*x-2)))

## Proposition 2.2.2
def cRpr(x):
	return 3-cR(x)
def Rpr(x):
	return acosh(3-sqrt(1+1/(2*x-2)))

## The formula below for cA = cosh(A) follows from 
## Lemma 4.1 and the "half-angle identity" for cosh.
def cA(x):
	return sqrt(2*(x+1)/3)
def A(x):
	return acosh(sqrt(2*(x+1)/3))

## Proposition 2.2.2/Formula (2.2.2.1)
def cE(x):
	return 1+2/(cosh(R(x)+Rpr(x))**2*(1-1/x**2)-1)
def E(x):
	return acosh(1+2/(cosh(R(x)+Rpr(x))**2*(1-1/x**2)-1))

## Proposition 2.2.2/Formula (2.2.2.2)
def cM(x):
	return sqrt(1 + (1-cos(2*pi/9))*(x+1)/(2*cos(2*pi/9)-1))
def M(x):
	return acosh(cM(x))

## Formula (4.1.2), volume of the Kojima-Miyamoto "muffin"
def vMl1(x):
	return 2*pi*(A(x)*cR(x)-acosh(x)/2)

## Formula (4.2.1), the single-muffin volume bound 
## with first return path length x = cosh(\ell_1) 
## and collar height h.
def SMVol(x,h):
	return vMl1(x) + pi*(2-cR(x))*(2*h+sinh(2*h))

## single-muffin volume bound with collar height h = A
def VolA(x):
	return SMVol(x,A(x))

## single-muffin volume bound with collar height  h = E/2
def VolE(x):
	return SMVol(x,E(x)/2)

#####
## Moving beyond Kojima-Miyamoto
#####

## Proposition 2.3.1; upper bound on \ell_2 in the 
## absence of a (1,1,1)-hexagon
def cUl2(x):
	return (2+2*sqrt(3))*x**2-3-2*sqrt(3)
def Ul2(x):
	return acosh(cUl2(x))

## Formula (2.1.8.3)
def cX1_12(x,y):
	return x/sqrt(x**2-1)*sqrt(1+2/(y-1))
def X1_12(x,y):
	return acosh(cX1_12(x,y))

## Lemma 2.2.1
def S(x,y):
	return X1_12(x,y) - R(x)

## Formula (3.1.1.1); here y = cosh(\ell_2)
def tAlt(r,y):
	return cosh(r)*sqrt((y-1)/(y+1))
def Alt(r,y):
	return atanh(tAlt(r,y))

## Proposition 3.1.11
def W_R0(a,b,c,d):
	return sqrt((a+1)/(4*a-2))
def W_S0(a,b,c,d):
	return atanh(sqrt((d+1)/2)*tanh(S(b,c)))
def T_120(a,b,c,d):
	return acosh(2*b/sqrt((b-1)*(d-1)))
def T_220(a,b,c,d):
	return acosh(2*a/(d-1))
def MufEmbCheck(a,b,c,d):
	return T_220(a,b,c,d) - 2*W_S0(a,b,c,d)
def MufOvrCheck(a,b,c,d):
	return T_120(a,b,c,d) - W_R0(a,b,c,d) - W_S0(a,b,c,d)

## Proposition 3.2.3
def sU_20(a,b,c,d):
	return a*sqrt(2/(d-1))
def U_20(a,b,c,d):
	return asinh(sU_20(a,b,c,d))
def H0(a,b,c,d):
	return U_20(a,b,c,d) - W_S0(a,b,c,d)

## Lemma 4.3
def tA0(a,b,c,d):
	return cosh(S(a,d))*sqrt((c-1)/(c+1))
def A0(a,b,c,d):
	return atanh(tA0(a,b,c,d))
def vMl2Bd(a,b,c,d):
	return pi*(2*A0(a,b,c,d)*cosh(S(a,d))-acosh(d))

## Proposition 4.4
def TwoMufBd(a,b,c,d):
	return vMl1(b) + vMl2Bd(a,b,c,d)
def TwoMufCollarBd(a,b,c,d): ### setting collar height to min{A,acosh(c)/2} ###
	if (4*a+1)/3 < c:
	        return vMl1(b) + vMl2Bd(a,b,c,d) + pi*(3-cR(a)-cosh(S(b,c)))*(acosh((4*a+1)/3)+2*sqrt(2*(2*a**2+a-1))/3)
	else:
		return vMl1(b) + vMl2Bd(a,b,c,d) + pi*(3-cR(a)-cosh(S(b,c)))*(acosh(c)+sqrt(c**2-1))
def TwoMufCustCollar(a,b,c,d,h): ### setting collar height to h, understood in apps to be less than min{A,acosh(c)/2} ###
	return vMl1(b) + vMl2Bd(a,b,c,d) + pi*(3-cR(a)-cosh(S(b,c)))*(2*h+sinh(2*h))

